Summing the curious series of Kempner and Irwin

In 1914, Kempner proved that the series 1/1 + 1/2 + ... + 1/8 + 1/10 + 1/11 + ... + 1/18 + 1/20 + 1/21 + ... where the denominators are the positive integers that do not contain the digit 9, converges to a sum less than 90. The actual sum is about 22.92068. In 1916, Irwin proved, among other things, that the sum of 1/n where n has at most a finite number of 9's is also a convergent series. We show how to compute sums of Irwins' series to high precision. For example, the sum of the series 1/9 + 1/19 + 1/29 + 1/39 + 1/49 + ... where the denominators have exactly one 9, is about 23.04428 70807 47848 31968. Another example: the sum of 1/n where n has exactly 100 zeros is about 10 ln(10) + 1.00745 x 10^-197 ~ 23.02585; note that the first, and largest, term in this series is the tiny 1/googol. Finally, we discuss a class of related series whose summation algorithm has not yet been developed.

==> anc/irwinSums.m <==
(* :Title: irwinSums.m -- a package to compute sums of irwin series *)

(* :Mathematica Version: 4.0, 5.2, 6.0, 7.0, 8.0, 9.0, 10.3, 12.3, and 13.2 *)

(* :Package Version: 3.0, March 4, 2023:
    (1) change in computeMaxPowerNeeded[ ] to fix underflow warnings in Mathematica
        versions 12 and 13. the results are the same as in previous versions of
        Mathematica, but the warnings in versions 12 and 13 are now gone.
    (2) previously, after setPrintLevel[0] was used to set the print level to 0,
        calculations took far too long. this bug is now fixed.
    (3) added new function iPartialSumCheck[ ]: this uses simple summation of terms to
        check the output of iPartialSum[ ]. iPartialSumCheck[ ] does not do extrapolation
        or make estimates. the first 5 parameters are the same as for iPartialSum[ ].
        with the same input values, iPartialSumCheck[ ] and iPartialSum[ ] should give
        almost exactly the same results.
    (4) added new functions setDefaultDecimals[n] and getDefaultDecimals[ ].
        these let you set and view the default number of decimal places in the output.
    (5) in any calculation, you can enter -1 to use the default number of decimal places.
        the last parameter in each function is the base, which, if omitted, defaults to 10.
        the next to last parameter is the number of decimal places. if you specify the base
        as the last parameter, you must enter some value for the number of decimal places;
        if you enter -1, the default number of decimal places will be used.
    (6) these functions work if the base is any integer greater than 1, including > 10.
        the corresponding digits are the integers 0 through (base - 1). default base = 10.
    (7) removed the version of iPartialSumThreshold[ ] where the threshold parameter
        is entered as a string; this never worked well and is not needed anyway.
    (8) added functions setMaxIterations[n] and getMaxIterations[ ]. the previous
        default (5400) was too small to compute iSum[0, 434]. the new default (60000)
        is large enough that the user probably won't have to use setMaxIterations[ ].

    suggestions for future work:
      make it possible to compute the sum of 1/n where n has, for example, one occurrence
      of a 2-digit integer like 35; or m occurrences (m >= 0) of a k-digit integer (k > 1).
      note that iSum[35, 0, 15, 100] is different: this is the sum of 1/n where n has no
      base-100 digit whose value is (decimal) 35.

    Version: 1.5, August 18, 2013:
      (1) Changes to make the output more self-explanatory.
      (2) Fixed output function nf[ ] so for numbers between 0 and 1,
          we display exactly the requested number of decimal places
          instead of one more than the requested number.
      (3) In the NSum[ ] calls in computeMaxPowerNeeded[ ], added
            AccuracyGoal->nDecimals + 10
          to eliminate the "NIntegrate::izero ..." warning when running
          iSum[0, 200, 420].  This prevents local variable ns from being set to 0.

    Version 1.4, December 21, 2008:
      Cosmetic changes to comments.

    Version 1.3:
      added iPartialSumThreshold[ ] to compute how many digits are required
      in the denominators for the partial sum to reach a given threshold.

    Version 1.2:
      added setPrintLevel[ ] user function to control the amount of displayed output.
        default value = 1.  user can set the value to 0 to suppress all output,
        including "sum for k occurrences ...".
*)

(* :Author: Robert Baillie *)

(* :Copyright: none.  This code is in the public domain.
   Users are encouraged to improve this code.
*)

(* :Summary:
   This package computes sums of "Irwin" series.

   The harmonic series 1/1 + 1/2 + 1/3 + ... + 1/n + ... diverges.
   This means that the sum can be made as large as desired by adding
   enough terms.

   Suppose we delete from this series all terms with a "9" in the
   denominator.  That is, we delete 1/9, 1/19, 1/29, etc.  Then the
   remaining series
     1/1 + 1/2 + ... + 1/8 + 1/10 + ... + 1/18 + 1/20 + ...
   converges to a sum less than 80.  This was proved by A. J. Kempner
   in 1914.  The sum of this series is about 22.92067 66192 64150 .

   In 1916, Irwin proved that the sum of 1/n where n has at most a fixed
   number of occurrences of one or more digits, is a convergent series.

   For example, this Irwin series, where the denominators have exactly one 9,
     1/9 + 1/19 + 1/29 + ...
   converges.  The sum of this series is about 23.04428 70807 47848 .

   At first glance, it appears that this is just the harmonic series
   with 90% of the terms removed, and would therefore diverge just like
   the harmonic series does.  However, this series thins out much
   more than than the harmonic series.  For example, the vast majority of
   100-digit integers have more than one 9, so would be excluded from the sum.

   Irwin's result is a generalization of Kempner's.  In Kempner's series,
   the digit 9 occurs zero times.  It also follows that the sum of 1/n
   where n has exactly n1 occurrences of digit d1, n2 occurrences of d2,
   etc., converges.

   These series converge much too slowly to get even a rough
   estimate of the sums by simply adding up the terms.

   This package computes the sums of Irwins' series to high precision.
*)

(* :Keywords: kempner, irwin, harmonic series *)

(* :Sources:
   The original article that proves convergence of these series is:
      Frank Irwin, "A Curious Convergent Series",
      American Mathematical Monthly, vol. 23, pages 149-152 (May, 1916).
      Available free through JSTOR at http://dx.doi.org/10.2307/2974352 .
   See also:
      A. J. Kempner, "A Curious Convergent Series",
      American Mathematical Monthly, vol. 21, pages 48-50 (February, 1914).
      Available free through JSTOR at http://dx.doi.org/10.2307/2972074 .

      Robert Baillie, "Sums of Reciprocals of Integers Missing a Given Digit",
      American Mathematical Monthly, vol. 86, no. 5, May, 1979, pp. 372-374.

      Thomas Schmelzer and Robert Baillie, "Summing a Curious, Slowly Convergent Series",
      American Mathematical Monthly, vol. 115, no. 6, June-July, 2008, pp. 525-540.
*)


BeginPackage[ "irwinSums`" ]

(* :Examples:
   general form: iSum[digits, counts, nDecimals, iBase]
   iSum[9, 0] = sum of 1/n where n has no 9's = 22.920676619264150 .
   iSum[9, 1] = sum of 1/n where n has exactly one 9 = 23.044287080747848 .
   iSum[{8, 9}, {1, 1}] = sum of 1/n where n has one 8 and one 9 = 5.756763686415333 .
   iSum[{9, 3}, {2, 0}] = sum of 1/n where n has two 9's and no 3's = 2.593253652747189 .

iSum[9, 2]  (this computes the sum of 1/n where n has exactly two 9's)
Detailed explanation of the output: five lines are printed:
Line
 1    sum = 23.026040265961244
 2     sum with exactly 0 occurrences of 9 = 22.920676619264150
 3     sum with exactly 1 occurrence  of 9 = 23.044287080747848
 4     sum with exactly 2 occurrences of 9 = 23.026040265961244
 5     sum with at most 2 occurrences of 9 = 68.991003965973242
Line 1: This is the requested sum of 1/n where n has exactly two 9's.
Lines 2 - 4: Three sums were computed as intermediate steps in this calculation:
  the sums of 1/n where n has exactly zero, one, or two 9's.
Line 5 shows the total of the three sums in lines 2 - 4. This is just the sum
  of 1/n where n has at most two 9's.

in all functions, if the number of decimal places is given as -1, the default is used;
with this feature, you don't have to keep specifing the value for the current default.
here is a sum in base 2; the 4th parameter is the base.
iSum[1, 2, 20, 2] = sum of 1/n where n has two 1's in base 2; 20 decimal places.
iSum[1, 2, -1, 2] = same as above, but the number of decimals is the current default value.

iSum[{9, 3}, {2, 1}]  (compute the sum of 1/n where n has two 9's and one 3)
Detailed explanation of the output: two lines are printed:
   sum = 4.169026439566082
    sum with at most 2 9's and at most 1 3 = 34.282119242240692
Line 1: This is the requested sum of 1/n where n has exactly two 9's and one 3.
Line 2: Six sums were computed as intermediate steps in this calculation. They are
  the sums of 1/n where n has exactly:
    zero 9's and zero 3's
    zero 9's and one 3
    one 9 and zero 3's
    one 9 and one 3
    two 9's and zero 3's
    two 9's and one 3.
Line 2 shows the total of these six sums. This is just the sum of 1/n
  where n has at most two 9's and one 3.
*)


(* usage messages for this context, and for the exported functions *)

irwinSums::usage = "irwinSums.m is a package that computes sums of Irwin and some Kempner series.
This package has functions iSum, iSumFormatted, iPartialSum, iPartialSumCheck, iPartialSumThreshold,
setPrintLevel, and setDefaultDecimals.
  iSum[d, k]: computes the sum of 1/n where n has exactly k occurrences of the digit d.
  iSum[{d1, d2 ,...}, {k1, k2, ...}]: sum of 1/n where n has exactly k1 occurrences of d1,
   k2 occurrences of d2, etc.
  iSum[digit(s), count(s), m] rounds the result to m decimal places.
  iSum[digit(s), count(s), m, b] does calculations with m digits in base b.
  iSumFormatted[...] is the same as iSum, but formats the output in groups of 5 digits.
  iPartialSum[d, k, p] or iPartialSum[{d1, d2 ,...}, {k1, k2, ...}, p] gives the partial sum
    through denominators < 10^p.
  iPartialSumCheck[d, k, p] direct summation, with no extrapolation or estimation, to verify
  the results of iPartialSum[ ] through denominators < 10^p.
  iPartialSumThreshold[d, k, t] and iPartialSumThreshold[{d1, d2 ,...}, {k1, k2, ...}, t] tell
    how many digits are needed in the denominators in order to make the partial sum
    reach your threshold, t.
 setPrintLevel sets the print level to control the amount of output; default = 1.
 setDefaultDecimals sets the default number of decimal places in the output.
These functions let you specify, as the last two parameters, the number of decimal places
 and the base (at least 2). If you specify the base, you cannot omit the number of decimal places.
 You can either enter the desired number of decimal places, or -1 to use the default value." ;

(* here are usage messages for individual functions *)

iSum::usage = "general form: iSum[digits, counts, decimals, base]
iSum[d, k] computes the sum of the series 1/n where the digit d occurs\
 exactly k times in n.
iSum[{d1, d2, ...}, {k1, k2, ...}] is the sum where the digit d1 occurs exactly k1 times,\
 d2 occurs exactly k2 times, etc.
iSum[d, k, m] and iSum[{d1, d2, ...}, {k1, k2, ...}, m] give the sum to m decimal places.
 All results are rounded to the number of decimal places shown.
Examples:
  iSum[9, 0] = sum of 1/n where n has no 9's = 22.920676619264150 .
  iSum[9, 1] = sum of 1/n where n has exactly one 9 = 23.044287080747848 .
You can also specify a list of several conditions on the digits:
  iSum[{9, 3}, {2, 0}] = sum of 1/n where n has two 9's and no 3's = 2.593253652747189 .
iSum takes an optional third parameter: the number of decimal places.\
 If not specified, the default number of decimals is used.
iSum takes an optional fourth parameter: the base. If not specified, base 10 is used.
If you specify the fourth parameter (base), you must enter the third parameter\
 (the number of decimals); if the third parameter is -1, the default number of decimals\
 will be used.
Examples of calculations in base 2:
  iSum[1, 1, 20, 2] = sum of 1/n where n has one 1 in base 2.\
 The sum is 1/1 + 1/2 + 1/4 + ... = 2 .
  iSum[1, 3, 20, 2] = sum (to 20 decimals) of 1/n where n has three 1's in base 2\
 = 1.42859154585263812400 .
  iSum[0, 0, -1, 2] = sum  (to default number of decimals) of 1/n where n has no 0's in base 2\
 = 1.606695152415292 ." ;

iSumFormatted::usage = "Same as iSum, but iSumFormatted formats the output\
 into groups of 5 digits." ;

iPartialSum::usage = "general form: iPartialSum[digits, counts, p, decimals, base]
iPartialSum[d, k, p] computes the partial sum of 1/n\
 where n has k occurrences of d, for n < 10^p (or n < b^p, where b is the base).
 Similarly for iPartialSum[{d1, d2 ,...}, {k1, k2, ...}, p].
Example:
 iSum[9, 0] = 22.920676619264150. The partial sum for n < 10^30 is\
 iPartialSum[9, 0, 30] = 21.971055078178619 .
The optional 4th parameter iPartialSum[..., ..., p, m] gives the partial sum to m decimals.
The optional 5th parameter is the base:
  iPartialSum[1, 1, 6, -1, 2] = partial sum of 1/n for n < 2^6,  where n has one 1 in base 2,\
 to the default number of decimals.
  Note: this last series is just 1/1 + 1/2 + 1/4 + 1/8 + 1/16 + 1/32 = 63/32 = 1.96875." ;

iPartialSumThreshold::usage =
"general form: iPartialSumThreshold[digits, counts, threshold, decimals, base]
 iPartialSumThreshold[d, k, t] tells how many digits are needed in the denominators in order\
 to make the partial sum equal to or greater than your threshold, t.
 Four numbers are returned: { d1, s1, d2, s2 }:
 d2 is the number of digits required in the denominators to make the partial sum >= t.
 d1 = d2 - 1.
 s1 and s2 are the partial sums for n < 10^d1 and for n < 10^d2.
 The output sums s1 and s2 are such that s1 < t <= s2.
 
Example 1. iPartialSumThreshold[9, 1, 23] computes how many digits are needed in the denominators\
 to reach a partial sum of 23.
 The output is {80, 22.995762680948152, 81, 23.000125707332644}.
 Therefore, denominators of 81 digits are required:
  The sum through n < 10^80 is about 22.995762680948152.
  The sum through n < 10^81 is about 23.000125707332644.
 iPartialSum[ ] confirms this result:
   iPartialSum[9, 1, 80] = 22.995762680948152
   iPartialSum[9, 1, 81] = 23.000125707332644 .

Example 2: iPartialSumThreshold[0, 0, 1.6, -1, 2] computes how many base 2 digits are needed\
 in the denominators to reach a partial sum of 1.6.
 The output is {7, 1.598862238994319258, 8, 1.6027838076217702389}.
 Therefore, the sum through n < 2^7 is < 1.6, while the sum through n < 2^8 is > 1.6 .

Example 3. This shows what can go wrong if your threshold is threshold is too close\
 to the sum of the entire series:
   iSum[9, 1] = 23.044287080747848.
   iPartialSumThreshold[9, 1, 23.044287080747] returns error values {-1, -1, -1, -1}.
   The error message tells you to specify more accuracy. You can do this using Mathematica's\
 double backquote notation:
   23.044287080747``20 = 23.0442870807470000000.
     iPartialSumThreshold[9, 1, 23.044287080747``20]
   returns {327, 23.044287080746936363446, 328, 23.044287080747025118024} .
   You can also increase the accuracy by appending some trailing 0's. This also works:
     iPartialSumThreshold[9, 1, 23.0442870807470000000].
   You can also get iPartialSumThreshold[ ] to work by making the threshold a little smaller.
   One way to do this is to remove trailing non-zero digits from the threshold.
   For example, this works: iPartialSumThreshold[9, 1, 23.04428708074].
   returns {305, 23.044287080739194, 306, 23.044287080740034} .
   (This returned value is different because this threshold is different.)

 You can also specify a list of digits and counts:\
  iPartialSumThreshold[{d1, d2 ,...}, {k1, k2, ...}, t].
 You can also specify the number of decimal places for the output, and the base:\
   iPartialSumThreshold[d, k, t, nDecimals, base]\ 
   and\
   iPartialSumThreshold[{d1, d2 ,...}, {k1, k2, ...}, t, nDecimals, base].
   If you specify the base, you must enter the number of decimals, or -1 to to use the default
    number of decimals." ;

iPartialSumCheck::usage = "general form: iPartialSumCheck[digits, counts, p, decimals, base, print]
iPartialSumCheck[ ] uses direct summation (with no extrapolation\
 or estimates), to double-check the results of iPartialSum[ ].
 iPartialSumCheck[digits, counts, k] computes the sum for n < 10^k.
 in base b, iPartialSumCheck[digits, counts, k, nDecimals, b] computes the sum for n < b^k.
 Example 1: sum of 1/n where n has one 9:
    iSum[9, 1] = 23.044287080747848;
  compute and check the partial sum for n < 10^5
    iPartialSum[9, 1, 5] = 2.124895031316511;
    iPartialSumCheck[9, 1, 5] = 2.12489503131651.
 Example 2: sum of 1/n where n has one 0 in base 2.
    Parameter 3 is the number of decimal places (-1 for the default), parameter 4 is the base:
    iSum[0, 1, -1, 2] = 1.462590735044365.
  Verify the partial sum for n < 2^20 (parameter 4: # of decimals, parameter 5: the base):
    iPartialSum[0, 1, 20, 25, 2] = 1.4625701292878647374552066 (25 decimals);
    iPartialSumCheck[0, 1, 20, -1, 2] = 1.46257012928786 (default number of decimals)." ;

setPrintLevel::usage = "setPrintLevel[n] sets the print level = 0, 1, 2, 3, 4. Larger values\
produce more output. Default = 1." ;

getPrintLevel::usage = "getPrintLevel[ ] displays the current print level." ;

setMaxIterations::usage = "setMaxIterations[n] sets the maximum number of iterations to n.\
 this is the maximum number of digits to use in the denominators.\
 if convergence has not occurred by this point, a warning message is printed." ;

getMaxIterations::usage = "getMaxIterations[ ] displays the current maximum number of iterations.\
 this is the maximum number of digits to use in the denominators." ;

setDefaultDecimals::usage = "setDefaultDecimals[n] sets the default number of decimal places\
in the output to n. Initially, this value is set in this file to 15." ;

getDefaultDecimals::usage = "getDefaultDecimals[] displays the default number of decimal places\
 in the output." ;


Begin["`Private`"]    (* begin the private context (implementation) *)

Off[ General::spell1 ];
Off[ General::spell ];


(* here are the global variables *)

(* sjk and sjkPrev are tables (arrays) of size maxJ by maxIndexUsed.  the
   first dimension is a power, the second is an index number 1 .. maxIndexUsed.
*)
sjk;
sjkPrev;

cumulativeSums1;    (* this is a small array, size = countList[[1]] + 1 *)

iSumPrintLevel = 1;          (* default print level *)
iSumMaxIterationsMin = 5000; (* minimum value, enough for iSum[9, 10, 100] *)

(* here is the default maximum number of iterations (i.e., digits in the denominators
   to include in the sum). 15000 is enough for iSum[0, 434, 100].
   however, iSum[9, 0, -1, 1000], needs denominators of about 53000 digits (in base 1000).
   so, set this to 60000. if this is too small, a message tells the user how to increase it.
   iSum[9, 0, -1, 1000] = 6802.410165253090787 (takes about 400 seconds on 2020-era laptop).
*)
iSumMaxIterations = 60000;   (* default *)

(* $MachinePrecision is typically about 15 *)
originalDefaultDecimals = 15;
nDefaultDecimals = originalDefaultDecimals;  (* setDefaultDecimals[n] can change this to any desired value *)


Unprotect[iSum, iSumFormatted, iPartialSum, iPartialSumThreshold, iPartialSumCheck,
          setPrintLevel, getPrintLevel, setMaxIterations, getMaxIterations,
          setDefaultDecimals, getDefaultDecimals];


setDefaultDecimals[i_Integer] :=
Module[
  (* set the number of default decimal places *)
  { i2 = i },
  (* if -1, set to the original default that is hard-coded in this file *)
  If[i2 == -1, i2 = originalDefaultDecimals];
  If[i2 < 1, i2 = 1];
  If[nDefaultDecimals == i2,
    Print["Default number of 'irwinSums' decimal places was already set to ", i2] ,
    Print["Default number of 'irwinSums' decimal places changed from ", nDefaultDecimals, " to ", i2]
  ];
  nDefaultDecimals = i2;
  nDefaultDecimals    (* return this value *)
];  (* end of setDefaultDecimals *)


getDefaultDecimals[ i_:0 ] :=
Module[  (* no parameter needed *)
  { },
  Print["Current number of 'irwinSums' default decimal places is ", nDefaultDecimals]
];    (* end of getDefaultDecimals *)


setPrintLevel[i_Integer:1] :=
Module[
  { i2 },
  i2 = i;
  (* 0 is the minimum value a user can set.  however, some
     functions like iPartialSumThreshold can set it lower *)
  If[i2 < 0, i2 = 1];  (* default *)
  If[i2 > 4, i2 = 4];
  If[i2 == iSumPrintLevel,
    Print["Print level was already set to ", iSumPrintLevel] ,
    Print["Print level changed from ", iSumPrintLevel, " to ", i2]
  ];
  iSumPrintLevel = i2;
  iSumPrintLevel  (* return this value *)
];    (* end of setPrintLevel *)


getPrintLevel[ i_:0 ] :=
Module[
  { },
  Print["Current print level is ", iSumPrintLevel]
];    (* end of getPrintLevel *)


setMaxIterations[i_Integer:1] :=
Module[
  { i2 },
  i2 = i;
  (* iSumMaxIterationsMin is the minimum value a user can set. *)
  If[i2 < iSumMaxIterationsMin, i2 = iSumMaxIterationsMin];
  If[i2 == iSumMaxIterations,
    Print["Max iterations is set to ", iSumMaxIterations] ,
    Print["Max iterations changed from ", iSumMaxIterations, " to ", i2]
  ];
  iSumMaxIterations = i2;
];    (* end of setMaxIterations *)

getMaxIterations[ i_:0 ] :=
Module[
  { },
  Print["Current max iterations is ", iSumMaxIterations]
];    (* end of getMaxIterations *)



getDigitsforNFunction[y_, nDec_] :=
Module[
(* this computes the number of digits to send to the N[ ] function.
   we want to display an extended-precision number to (nDec) decimal places,
   not counting the leading zeros if the number is between 0 and 1.
   if Abs[y] < 1, then N[y, nDec] displays the correct number of decimal places.
   otherwise, in N[y, nDec], the number of digits shown includes digits to the left of
   the decimal point.  in this case, we must increase the number of digits sent to N[ ].
*)
  { nExtra },
  If[Abs[y] >= 1,
    nExtra = 1 + Floor[ Log[10, Abs[y]] ],
    nExtra = 0
  ];
  nExtra + nDec
]    (* end of getDigitsforNFunction *)


(* nf0 formats a number to (nDec) decimal places *)
nf0[y_, nDec_] := If[y == 0, 0, N[y, getDigitsforNFunction[y, nDec]] ];

(* nf1 formats a number to (nDec) decimal places, with a space every 5 digits *)
nf1[y_, nDec_] := If[y == 0, 0, 
  NumberForm[y, getDigitsforNFunction[y, nDec], DigitBlock->5, NumberSeparator->{""," "}] ];

(* nf[ ] does number formatting.  show (nDec) decimal places, not counting leading zeros
   if the number is between 0 and 1.
   if the iFlag is 1, this does "NumberForm" formatting with spaces separating groups of
   5 digits; otherwise, the standard N[ ] function is used.
*)
nf[y_, nDec_, iFlag_:0] := If[iFlag == 0, nf0[y, nDec], nf1[y, nDec] ];


(* powerx is just like Power[], but powerx returns 0^0 = 1 without "Indeterminate" warnings *)
powerx[0, 0] := 1;               (* special case *)
powerx[x_, y_] := Power[x, y] ;  (* in other cases, use the built-in function Power[] *)


isThisASpecialDigit[iDigit_, nConditions_, digitList_List] :=
Module[
  (* if iDigit is in the list of special digits,
     then return the 1-based location in the list;
     otherwise, return 0. *)
  { j },
  For[j = 1, j <= nConditions, j++,
    If[iDigit == digitList[[j]], Return[j]]
  ];

  0    (* return this value *)

];    (* end of isThisASpecialDigit *)


bn[iBase_Integer, n_Integer, nConditions_Integer, digitList_?VectorQ] :=
Module[
  (* this is for a set of special digits
     compute sum(k = 0 through iBase-1) of k^n (for k not a special digit).
     example: if iBase = 10, one special digit (d),
     compute bn = 9 (n = 0), bn = 0^n + 1^n + ... + 9^n - d^n (n > 0).
  *)
  { bn = 0, k },

  If[n == 0, Return[iBase - nConditions] ];    (* iBase minus number of special digits *)

  For[k = 1, k <= iBase - 1, k++,
    If[isThisASpecialDigit[k, nConditions, digitList] != 0, Continue[] ];
    bn += powerx[k, n];
  ];

  Return[bn];
];    (* end of bn *)


checkInputLists[digitList_?VectorQ, countList_?VectorQ, iBase_:10] :=
Module[
(* called by computeIrwinSum, which is called by the list versions of
   iSum[ ], iPartialSum[ ], and iPartialSumThreshold[ ].
   this is also called by iPartialSumCheck[ ].
*)
  { nConditions, i, j },

  (* validate all input entered by the user *)
  If[ (iBase < 2) || ( ! IntegerQ[iBase]),
    (* Print["error: base = ", iBase, " must be an integer from 2 through 10."]; *)
    Print["error: base = ", iBase, " must be an integer greater than 1."];
    Return[0];
  ];

  nConditions = Length[digitList];

  If[nConditions < 1,
   Print[" error 1: nConditions = ", nConditions, " must be at least 1."];
   Return[0];
  ];
  If[nConditions > iBase,
    Print[" error 2: nConditions = ", nConditions, " must be <= base = ", iBase];
    Return[0];
  ];

  If[nConditions != Length[countList],
    Print["Mismatch: digit list and count list have different lengths (", Length[digitList],
          " and ", Length[countList], ")"];
    Return[0];
  ];

  For[i = 1, i <= nConditions, i++,
    If[ (IntegerQ[digitList[[i]]] != True) || (digitList[[i]] < 0) || (digitList[[i]] >= iBase),
      Print["digit # ", i, " = ", digitList[[i]], " is not a valid digit in base ", iBase];
      Return[0];
    ];
    (* If[IntegerQ[countList[[i]]] != True, *)
    If[ (IntegerQ[countList[[i]]] != True) || (countList[[i]] < 0),
      Print["count # ", i, " = ", countList[[i]], " is not a valid count"];
      Return[0];
    ];
    For[j = i+1, j <= nConditions, j++,
      If[digitList[[i]] == digitList[[j]],
        Print["error: digit # ", i, " = ", digitList[[i]], " is duplicated"];
        Return[0];
      ];
    ];    (* end for j loop *)
  ];    (* end for i loop *)

  (* if every non-zero digit has zero occurrences, then we have an empty sum.
     example: the sum of 1/n where n has no 1 in base 2. 
     just print a message and return 0
  *)
  If[nConditions == iBase - 1,
    j = 0;
    For[i = 0, i <= iBase-1, i++,
      If[ (countList[[i]] == 0) && (digitList[[i]] != 0),
        j++;
      ];    (* end If[ ] *)
    ];    (* end for i loop *)
    If[j == iBase - 1,
      Print["all non-zero digits have 0 occurrences: this is an empty sum"];
      Return[0];
    ];
  ];    (* end If[ ] *)

  Return[ 1 ];  (* all ok *)

];  (* end of checkInputLists *)


getArrayIndexFromList[n_Integer, ci_?VectorQ, iList_?VectorQ] :=
Module[
 (* this is called with nConditions = n and countList = ci.
    this function is the inverse of getListFromArrayIndex. *)
 { i, iSum = 0, iProd = 1 },
  iSum = iList[[1]];
  For[i = 2, i <= n, i++,
    iProd = iProd * (ci[[i-1]] + 1);
    iSum += iList[[i]] * iProd;
  ];

  iSum + 1    (* return this value; all arrays in mathematica are 1-based *)

];    (* end of getArrayIndexFromList *)


getListFromArrayIndex[iArrayIndex_Integer, n_Integer, ci_?VectorQ] :=
Module[
(*
  given an array index, find the list iList[1..n] that gives this index.
  this is called with nConditions = n and countList = ci.
  this function is the inverse of getArrayIndexFromList.
*)
  { i, iProd = 1, iTemp, iList = Table[0, {n}] },

  iProd = Product[ci[[i]] + 1, {i, n-1}];

  iTemp = iArrayIndex;
  iTemp = iTemp - 1;    (* for mma *)
  For[i = n-1, i >= 1, i--,
    iList[[i+1]] = Floor[ iTemp/iProd ];
    iTemp = iTemp - iProd*iList[[i+1]];    (* remainder *)
    iProd = Floor[ iProd/(ci[[i]] + 1) ];
  ];
  iList[[1]] = iTemp;

  iList    (* return this list *)

];    (* end of getListFromArrayIndex *)


updateCumulativeSums1[iBase_Integer, nConditions_Integer, countList_?VectorQ] :=
Module[
  (* if there is one condition, and we are summing the series for k occurrences
     of a digit, then keep track of all cumulative sums for i = 0, 1, 2, ..., k
     occurrences of that digit. *)
  { i, iArrayIndex, kOccurFound },

  kOccurFound = Table[ 0, {iBase + 1} ];

  For[i = 0, i <= countList[[1]], i++,
    kOccurFound[[1]] = i;
    iArrayIndex = getArrayIndexFromList[nConditions, countList, kOccurFound];
    cumulativeSums1[[i+1]] += sjkPrev[[ 1, iArrayIndex ]];
  ];
];    (* end of updateCumulativeSums1 *)


printSumsWithKOccurrences[nDec_Integer, nConditions_Integer, digitList_?VectorQ,
                          countList_?VectorQ, iFormatted_Integer] :=
Module[
  (* if there is just one condition, then print
     the sum for exactly k occurrences, k = 0, 1, 2, ... countList[[1]]. *)
  { k, occurStr },
  If[nConditions != 1, Return[] ];

  For[k = 0, k <= countList[[1]], k++,
    If[k == 1, occurStr = "occurrence ", occurStr = "occurrences"];
    Print[" sum with exactly ", k, " ", occurStr, " of ", digitList[[1]], " = ",
          nf[cumulativeSums1[[k+1]] , nDec, iFormatted] ]
  ];  (* end for k loop *)

];    (* end of printSumsWithKOccurrences *)


printAtMostSumNCond[nConditions_Integer, digitList_?VectorQ, countList_?VectorQ, sumSmallerK_,
                    nDec_Integer, iFormatted_Integer] :=
Module[
  (* print the "at most" sums on the digits when there are at least two conditions;
     nConditions equals the length of the digitList and countList vectors.
     for two conditions, show both conditions; for 3 or more, show the first and the last
     for iSum[{7, 8}, {2, 3}], print
      sum with at most 2 7's and at most 3 8's = 54.974509900258921
     iSum[{7, 8, 9}, { 2, 3, 4}]
      sum with at most 2 7's, ..., and at most 4 9's = 51.551633838456648
  *)
  { k, dotStr, s1Str, s2Str },
  If[nConditions < 2, Return[] ];
  If[nConditions == 2, dotStr = "", dotStr = ", ...," ];
  If[countList[[1]] == 1, s1Str = "", s1Str = "'s" ];
  If[countList[[nConditions]] == 1, s2Str = "", s2Str = "'s" ];

  Print[" sum with at most ", countList[[1]], " ", digitList[[1]],
        s1Str, dotStr," and at most ", countList[[nConditions]], " ",
        digitList[[nConditions]], s2Str, " = ", nf[sumSmallerK, nDec, iFormatted]
  ];

];    (* end of printAtMostSumNCond *)


directSummation[iBase_Integer, numDigits_Integer, maxPower_Integer, nConditions_Integer,
                digitList_?VectorQ, countList_?VectorQ, nDec_Integer] :=
Module[
  (* compute partial sums by directly adding terms whose denominators have (numDigits) digits *)
  { nTerms,    (* return this value *)
    iStart, iLast, i, iNumber, iDigitPos, iQuot, iRemainder, iDigit, jPower,
    k, kFound, iOK, iMatch, sumK = 0,
    kOccurFound,
    iArrayIndex,
    xNumb, xRecip, xRecipPower
  },

  kOccurFound = Table[0, {nConditions}];    (* 1-based, one for each special digit *)
  nTerms = 0;
  iStart = iBase^(numDigits - 1);
  iLast  = iBase * iStart - 1;  (* iLast  = iBase^numDigits - 1 *)

  For[i = iStart, i <= iLast, i++,
    (* break up (i) into individual digits *)
(* note for a future version: it might be faster to use digits = DigitCount[i, iBase]
   test this later; 2023
*)
    (* clear all counts *)
    For[k = 1, k <= nConditions, k++, kOccurFound[[k]] = 0];
    iNumber = i;
    For[iDigitPos = 1, iDigitPos <= numDigits, iDigitPos++,
(*
      iQuot = Floor[ iNumber/iBase ];
      iRemainder = iNumber - iBase*iQuot;
*)
      (* next line is 40% faster than above two lines; 2023 *)
      { iQuot , iRemainder } = QuotientRemainder[ iNumber , iBase ];
      iDigit = iRemainder;
      kFound = isThisASpecialDigit[iDigit, nConditions, digitList];
      (* if this is the digit for condition number 2, increment the 2nd total *)
      If[kFound > 0,
        kOccurFound[[kFound]]++ ;
      ];
      iNumber = iQuot;
    ];    (* end for iDigitPos loop *)

    iOK = 1;
    iMatch = 1;
    For[k = 1, k <= nConditions, k++,
      If[kOccurFound[[k]] > countList[[k]],
        iOK = 0;    (* this (i) had too many occurrences of one or more digits *)
        Goto[nextI];    (* go to next iteration of main (i) loop *)
      ];
      If[kOccurFound[[k]] < countList[[k]], iMatch = 0];
    ];    (* end for k loop *)

    If[iMatch == 1,    (* (i) has n1 occurrences of digit d1, n2 of d2, etc. *)
      nTerms = nTerms + 1
    ];
    xNumb = i;
    xRecip = N[1/xNumb, nDec];

    (* now compute the place in the sjkPrev array where this sum belongs *)
    iArrayIndex = getArrayIndexFromList[nConditions, countList, kOccurFound];
    sjkPrev[[ 1, iArrayIndex ]] += xRecip;

    xRecipPower = xRecip;    (* xNumb^(-1) *)
    For[jPower = 2, jPower <= maxPower, jPower++,
      xRecipPower = xRecipPower*xRecip;    (* xNumb^(-jPower) *)
      sjkPrev[[ jPower, iArrayIndex ]] += xRecipPower;
    ];

Label[nextI];

  ];    (* end For i loop *)
  nTerms    (* return this value *)

];    (* end of directSummation *)


computeMaxPowerNeeded[iBase_Integer, nDecimals_Integer, dsDigits_Integer] :=
Module[
  (* enter with nDecimals, which specifies the desired tolerance,
     and dsDigits = 2nd parameter to directSummation;
     dsDigits is directSumDigits in the calling function, computeIrwinSum[ ].
     let a = iBase^(dsDigits - 1), b = iBase^dsDigits - 1, and
     eps = 10^-nDecimals.
     directSummation computes Sum[1/n^j, {n, a, b}]
     for j = 1, 2, ..., k.
     we want to estimate the value of k that makes
       Sum[1/n^k, {n, a, b}] < eps .
     in bases 2 through 10, a good approximation is
       Log[iBase, 10] * nDecimals/(dsDigits - 1).
     if this is not close to a value that makes the sum < eps, then
     we must solve an equation.  we estimate the sum by an integral:
       Integrate[x^-c, {x, a, b}] = (b^(1-c) - a^(1-c))/(1-c).
     then we find the value of c that makes this < eps.
  *)
  { eps, a, b, r0, k, ns, c, r },

  eps = 10^(-nDecimals);    (* maximum tolerance *)
  (* a and b are the lower and upper limits of directSummation *)
  a = iBase^(dsDigits - 1);
  b = iBase * a - 1;  (* b = iBase^dsDigits - 1 *)

  (* next line is why we want dsDigits > 1 (= directSumDigits in (computeIrwinSum[ ]) *)
  r0 = Ceiling[ Log[iBase, 10] * nDecimals/(dsDigits - 1) ];
  (* this r0 is usually a good approximation to the value we need *)

  (* find a value of k that guarantees Sum[N[1/n^k], {n, a, b}] < eps *)
  For[k = r0, k <= 10*r0, k++,
(*    ns = NSum[1/n^k, {n, a, b}]; *)
(* NSum[ ] works in version 10, but fails in versions 12 and 13;
   also, NSum[ ] is sometimes less accurate than Sum[ N[], {n, a, b}] *)
(*    ns = NSum[1/n^k, {n, a, b}, AccuracyGoal->nDecimals + 10]; *)
(* next line works in versions 12 and 13; 2023 *)
    ns = Sum[ N[1/n^k, nDecimals + 10], {n, a, b}];
    ns = Re[ns];    (* needed only for mathematica version 5.2 *)
    If[ns < eps, Goto[loopDone] ];
  ];    (* end for k loop *)

  (* if we get here, we will have to solve the equation *)
  r = FindRoot[(b^(1 - c) - a^(1 - c))/(1 - c) == eps, {c, r0} ];
  r0 = Ceiling[c /. r];    (* get the numerical value from the rule *)
  (* find a value that guarantees NSum < eps *)
  For[k = r0, k <= 10*r0, k++,
(*    ns = NSum[1/n^k, {n, a, b}]; *)
(* next line works in version 10, but fails in versions 12 and 13 *)
(*    ns = NSum[1/n^k, {n, a, b}, AccuracyGoal->nDecimals + 10]; *)
(* next line works in versions 12 and 13; 2023 *)
    ns = Sum[ N[1/n^k, nDecimals + 10], {n, a, b}];
    ns = Re[ns];    (* needed only for mathematica version 5.2 *)
    If[ns < eps, Goto[loopDone] ];
  ];    (* end for k loop *)
  Return[ -r0 ];    (* return this negative value to indicate an error *)

Label[loopDone];
  r0 + 2   (* add 2 more powers just to be safe *)
];    (* end of computeMaxPowerNeeded *)


checkDigitAndCountParams[param1_, param2_] :=
Module[
  (* computeIrwinSum[ ] takes two params for digit(s) and count(s),
     and assumes they are vectors of equal lengths (the lengths could be 1).
     if these are integers, convert them to vectors of length 1.
  *)
  { nInts = 0, nLists = 0, arg1, arg2 },

  If[ (VectorQ[param1] && VectorQ[param2]) , nLists = 2];
  If[ (IntegerQ[param1] && IntegerQ[param2]) , nInts = 2];
  If[ (nLists != 2) && (nInts != 2),
    Print["error: the digit and count parameters must be two integers or two lists"];
    Return[ { -1 , -1 } ];  (* error: return integers *)
  ];

  If[nLists == 2,
    arg1 = param1;   arg2 = param2 ,
    arg1 = {param1}; arg2 = {param2}  (* convert these to vectors *)
  ];

  Return[ {  arg1  ,  arg2  } ] ;  (* return the list of two vectors *)

];  (* end of checkDigitAndCountParams *)


computeIrwinSum[iBase_Integer, digits_, counts_,
                nDecimals0_Integer, iFormatted_Integer,
                nDigits_:0, threshold_:-1 ] :=
Module[
  (* this private function is the main calculation routine for the package.
     if nDigits > 0, this computes the partial sum through denominators
     of (nDigits) digits, that is, denominators that are < 10^nDigits,
     and then terminates without computing the complete sum.
     this parameter is used when the user calls iPartialSum[ ].
     threshold is used when the user calls iPartialSumThreshold[ ].

     called by iSum[ ], iPartialSum[ ], and iPartialSumThreshold[ ].

     this usually returns a single number: either the sum >= 0, or an error value < 0.
     however, if a threshold > 0 was specified as input, then a 2-element list
     { sum, digit number } is returned.
  *)
  {
    (* iPrint
         = 0 for no output except for the final result,
         = 1 for minimal output,
         = 2 for some extra output,
         = 3 for some output for each iteration of the loop,
         = 4 for more output during the loop.
    *)
    digitList, countList,
    iPrint,
    nShow = 10,    (* number of digits, for displaying during the loop *)
    nConditions,    (* number of digits with a condition placed on them *)
    directSumDigits,
    nDecimals, nDec,
    i, j, nMax, n, j1, k1,    (* index values in various loops *)
    iDigit, jPower, iDigitStart, k, numTerms, iAllTiny,
    (* given a digit distribution, the array index values tell
       where to store a sum in the sjk and sjkPrev arrays *)
    iArrayIndex, iArrayIndex0, iArrayIndex2, maxIndexUsed,
    maxJ,
    jMaxPower,
    maxIterations,  (* arbitrary upper limit on outer loop, to prevent infinite loop *)
    maxTermAddedI,    (* max term added for one iteration of the iDigit loop *)
    maxTermAddedJ,    (* max term added for one iteration of the jPower loop *)
    maxTermArray,
    iSpecialSum = 0, iDone = 0,
    tiny1, tiny2,
    (* sum = cumulative sum that we are looking for, with exactly n1 d1's, n2 d2's, etc. *)
    requestedSum = 0,
    (* sumOneDigit = requested sum for a single value of iDigit (that is, one power of 10) *)
    sumOneDigit = 0,
    (* sumSmallerK is the cumulative sum over all 0 <= k1 <= n1, 0 <= k2 <= n2, etc. *)
    sumSmallerK = 0,
    sumB1, sumB2, term1, term2, bnx2, ajn,
    kList, tableOfLists,
    occurStr,
    iTemp,
    bString = "",
    allCombos,  (* example: for iSum[{x, y}, {a, b}], allCombos = list of (1 + a)*(1 + b) sums *)
    comboTemp,  (* for printing *)
    time0, time1, time2
    , dsdIncr = 0  (* direct sum digit increment; for testing, set this to 1, 2, etc. *)
    (* , prevSumOneDigit = 0 *) (* for finding a particular increment, 2023 *)
    (* , pSumArray = {}, numSaved = 0 *)  (* for returning all partial sums for 1, 2, ... digits *)
  },

  (* if digits and counts are single numbers, this converts them to vectors of length 1 *)
  { digitList , countList } = checkDigitAndCountParams[digits, counts];
  If[ ! VectorQ[digitList],
    Return[0]
  ];

  (* check the validity of the input lists entered by the user *)
  If[checkInputLists[digitList, countList, iBase] == 0,
    Return[0]  (* invalid input *)
  ];

  iPrint = iSumPrintLevel;
  (* we use nDecimals because we cannot reset the input parameter nDecimals0 *)
  nDecimals = nDecimals0;
  If[nDecimals < 5, nDecimals = 5];
(*
  nDecimals = nDecimals + 2;
  nDec = nDecimals + 2;
*)
(* make nDec a little larger to allow for 4-digit sums like
   iSum[9, 0, -1, 1000] = 6802.410165253090787 *)
  nDec = nDecimals + 4;

  nShow = Min[20, nDec];

  If[iPrint >= 2,
    Print["iBase = ", iBase, ", digitList = ", digitList, ", countList = ", countList];
  ];

  (* check the validity of the input lists entered by the user *)
(* moved to above
  If[checkInputLists[digitList, countList, iBase] == 0,
    Return[0]  (* invalid input *)
  ];
*)

  If[iBase != 10,  (* for printing, create a string like  " (base 2)"  *)
    bString = " (base " <> ToString[iBase] <> ")"
  ];

  (* at this point, we have not returned 0, so we can assume all input is valid *)
  time0 = TimeUsed[];

  (* proceed with the calculation *)
  nConditions = Length[digitList];
  tiny1 = 1/10^(2 * nDec) ;
  tiny2 = 1/10^(nDec + 5) ;


  (* the larger nDecimals is, the larger maxIterations and jMaxPower need to be.
     in most cases, maxIterations = 60 * nDecimals works.
     maxIterations is used only to make sure the outer loop is finite,
     so we can set it to any reasonable value.
     if nConditions = 1 and countList[[1]] = (say) 434, maxIterations must fairly large.
  *)
  (* this global value can be changed with setMaxIterations[n] *)
  maxIterations = iSumMaxIterations;
  If[iPrint >= 2, Print["maxIterations = ", maxIterations] ];


  (* directSumDigits is roughly the log of 1000 to base (iBase).
     for base 2, directSumDigits = 10; so, we do a direct sum to 2^10.
     for bases 2 - 9, directSumDigits > 3.
     for bases 10 - 31, directSumDigits = 3; in base 10, we do a direct sum to 1000.
     for bases 32 - 999, directSumDigits = 2.
     for bases > 999, directSumDigits = 1; this causes r0 to have a divide by 0 problem
     in computeMaxPowerNeeded[ ]. in this case, we reset directSumDigits = 2.
  *)
  directSumDigits = Ceiling[ Log[iBase, 1000] ];
  (* next line prevents divide by 0 when we compute r0 in computeMaxPowerNeeded[ ],
     for example, when iBase = 1000 *)
  If[directSumDigits < 2, directSumDigits = 2];  (* 2023 *)

(* march, 2023 *)
If[dsdIncr != 0,
  Print["testing: directSumDigits changed from ", directSumDigits, " to ", directSumDigits + dsdIncr];
  directSumDigits = directSumDigits + dsdIncr;
];  (* dsdIncr *)

  maxJ = computeMaxPowerNeeded[iBase, nDecimals, directSumDigits];
  If[maxJ < 0,
    maxJ = -maxJ;    (* change back to positive, then print it *)
    Print["Could not find good estimate for maxJ; computed maxJ = ", maxJ];
    Return[0];
  ];

  If[iPrint >= 2,
    Print["nDecimals = ", nDecimals, ", directSumDigits = ", directSumDigits,
          ", computed maxJ = ", maxJ];
  ];

  jMaxPower = maxJ;    (* this value depends on nDecimals and directSumDigits *)


(* if all digits 0 through iBase-1 are assigned a maximum number of occurrences,
   then the series is finite.  in this case, the number of digits in the
   largest possible denominator is the sum of the countList[[ ]] values.
   example: if we want one each of 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, then the
   (finite) series terminates after 10-digit denominators.
*)
  If[nConditions == iBase,
    iSpecialSum = Sum[countList[[i]], {i, nConditions}]
  ];

  maxTermArray = Table[ 0, { maxJ } ];

  (* sjk and sjkPrev are tables (arrays) of size maxJ by maxIndexUsed *)
  (* example: for iSum[{x, y}, {a, b}], maxIndexUsed = (1 + a)*(1 + b)
     = number of sums that must be computed for the "sum with at most..." output line
  *)
  maxIndexUsed = Product[1 + countList[[i]], {i, nConditions}];

  If[iPrint >= 3,
    Print["maxIndexUsed = ", maxIndexUsed];
  ];


  kList = Table[ 0, {nConditions + 1} ];
  tableOfLists = Table[ 0, { maxIndexUsed }, { nConditions + 1 } ];

allCombos = Table[ 0, { maxIndexUsed } ];  (* array with maxIndexUsed entries *)

  cumulativeSums1 = Table[ 0, { countList[[1]] + 1 } ];


  For[i = 1, i <= maxIndexUsed, i++,
    (* for each index value, compute the list and store it in tableOfLists. *)
    kList = getListFromArrayIndex[i, nConditions, countList];

(* Print["i = ", i, ", kList = ", kList]; *)
(* for iSum[{8, 9}, {1, 2}, 10], maxIndexUsed = (1 + 1)*(1 + 2) = 6;
   compute 6 sums of all combinations of at most one 8's and at most two 9's
i = 1, kList = {0,0}; iSum[{8, 9}, {0, 0}, 10] = 11.2915816168
i = 2, kList = {1,0}; iSum[{8, 9}, {1, 0}, 10] = 5.8240865454
i = 3, kList = {0,1}; iSum[{8, 9}, {0, 1}, 10] = 5.7263236348
i = 4, kList = {1,1}; iSum[{8, 9}, {1, 1}, 10] = 5.7567636864
i = 5, kList = {0,2}; iSum[{8, 9}, {0, 2}, 10] = 2.8543206271
i = 6, kList = {1,2}; iSum[{8, 9}, {1, 2}, 10] = 4.3052660799
*)

    (* debugging: check that the mapping and its inverse work properly *)
    iArrayIndex = getArrayIndexFromList[nConditions, countList, kList];
    If[iArrayIndex != i,
      Print["error: i = ", i, " != iArrayIndex = ", iArrayIndex];
      Return[0];
    ];

    For[j = 1, j <= nConditions, j++,
      tableOfLists[[i, j]] = kList[[j]]
    ];
  ];    (* end for i loop *)


  iArrayIndex0 = getArrayIndexFromList[nConditions, countList, countList];
  If[iArrayIndex0 != maxIndexUsed,
    Print["error: iArrayIndex0 != maxIndexUsed: iArrayIndex0 = ", iArrayIndex0, ",
          maxIndexUsed = ", maxIndexUsed];
    Return[0];
  ];


  (* initialize sjkPrev and sjk to be 2-dimensional arrays *)
  sjk = Table[ 0, { maxJ }, { maxIndexUsed } ];

  (* directly compute the sum for denominators having <= (directSumDigits) digits,
     that is, for denominators <= iBase^(directSumDigits) - 1.
  *)
  For[iDigit = 1, iDigit <= directSumDigits, iDigit++,
    (* set sjkPrev to an array of 0's *)
    sjkPrev = Table[ 0, { maxJ }, { maxIndexUsed } ];

    directSummation[iBase, iDigit, jMaxPower, nConditions, digitList, countList, nDec];

    (* requestedSum is the partial sum, so far, of the desired series *)
    (* requestedSum += sjkPrev[[ 1, iArrayIndex0 ]]; *)
(* prevSumOneDigit = sumOneDigit; *)  (* 2023 *)
    sumOneDigit = sjkPrev[[ 1, iArrayIndex0 ]];
    requestedSum += sumOneDigit;

    For[i = 1, i <= maxIndexUsed, i++,
allCombos[[i]] += sjkPrev[[ 1, i ]];
      sumSmallerK += sjkPrev[[ 1, i ]]
    ];    (* end For i loop *)

    If[ (nDigits > 0) && (nDigits == iDigit),
      iDone = 1
    ];

    If[ (threshold > 0) && (requestedSum > threshold),
      (* do the same thing in first and second loops *)
      Return[ { nf[requestedSum, nDecimals] , iDigit } ];
    ];

    If[iDone == 1,
      If[iPrint >= 1,
        Print["partial sum through ", iDigit, bString, " digits = ", requestedSum];
        If[ (nConditions != 1) || (countList[[1]] != 0),
          Print[" partial sum for all ", maxIndexUsed, " 'at most' conditions = ", sumSmallerK]
        ];
      ];    (* end if iPrint *)
      Break[];
    ];    (* end if iDone == 1 *)

    If[iPrint >= 3,
      Print[" partial sum for ", iDigit, bString, " digits = ", sjkPrev[[ 1, iArrayIndex0 ]] ];
      Print["   cumulative sum = ", requestedSum]
      (* no need for next print if nConditions = 1 and countList[[1]] = 0 *)
      If[ (nConditions != 1) || (countList[[1]] != 0),
        Print[" sum for all ", maxIndexUsed, " 'at most' conditions = ", sumSmallerK]
      ];
    ];  (* end if iPrint *)

    If[nConditions == 1, updateCumulativeSums1[iBase, nConditions, countList] ];

  ];    (* end For iDigit direct summation loop *)


  time1 = TimeUsed[];

  If[iDone == 1,
    Goto[endLoops]
  ];

  If[iPrint >= 2,
    Print["direct sum through ", directSumDigits, bString, " digits (that is, n < ",
          iBase^directSumDigits, ") = ", requestedSum] ;
    Print["iteration starting with denominators having ", directSumDigits+1, bString, " digits"]
  ];

  iDigitStart = directSumDigits + 1;


  (* here is the main loop.
     this computes sums over (iDigit)-digit numbers from sums over (iDigit - 1)-digit numbers. *)

  For[iDigit = iDigitStart, iDigit <= maxIterations, iDigit++,    (* outermost loop *)
    (* compute the sum of numbers in the set that have have (iDigit) digits,
      using the sums of reciprocals of powers over numbers having (iDigit-1) digits
    *)
    maxTermAddedI = 0;    (* largest term added for this value of iDigit *)

    maxTermArray = Table[ 0, { jMaxPower } ];  (* set maxTermArray to all 0's *)

    For[jPower = 1, jPower <= jMaxPower, jPower++,
      nMax = jMaxPower - jPower;

      maxTermAddedJ = 0;    (* largest term added for this value of jPower *)

      For[iArrayIndex = 1, iArrayIndex <= maxIndexUsed, iArrayIndex++,
        (* for this index value, set kList = corresponding n-tuple. *)
        kList = getListFromArrayIndex[iArrayIndex, nConditions, countList];

        sumB1 = sumB2 = 0;
        (* here is the "infinite" loop, where n goes from 0 to infinity *)
        For[n = 0, n <= nMax, n++,
          ajn =  Binomial[jPower + n - 1, n] / powerx[iBase, jPower + n];
          If[OddQ[n], ajn = -ajn];    (* this is now (-1)^n * ajn *)

          For[k = 1, k <= nConditions, k++,
            If[kList[[k]] > 0,
              (* this is for { 10 * S(i, k1, k2, ..., k(k)-1, ..., kn) + d(k) } *)
              kList[[k]] = kList[[k]] - 1;    (* decrement the kth index value *)
              iArrayIndex2 =  getArrayIndexFromList[nConditions, countList, kList];
(* when computing iSum[0, 1] = 23.026735341569127 (or iSum[0, 2]), we call powerx[0, 0]
   whenever digitList[[k]] = 0 and n = 0; powerx[0, 0] then returns 1.
   these do NOT call powerx[0, 0]: iSum[9, 0], iSum[9, 1], iSum[9, 2], iSum[0, 0].
   we use powerx to avoid warning about 0^0 being indeterminate,
   and because the first term in the negative binomial expansion is 1.
*)
              term1 = powerx[digitList[[k]], n] * ajn * sjkPrev[[ jPower + n, iArrayIndex2 ]];
              sumB1 = sumB1 + term1;
              maxTermAddedJ = Max[maxTermAddedJ, Abs[term1]];
              kList[[k]] = kList[[k]] + 1;    (* restore the kth index value *)
            ];    (* end if kList[k] *)
          ];    (* end For k loop *)

          (* this is for the final set in the above union
            { 10 * S(i, k1, k2, ..., kn) + d. where d is none of d1, d2, ..., dn }
          *)

          bnx2 = bn[iBase, n, nConditions, digitList];
          term2 = bnx2 * ajn * sjkPrev[[ jPower + n, iArrayIndex ]];
          maxTermAddedJ = Max[maxTermAddedJ, Abs[term2]];
          sumB2 = sumB2 + term2;

        ];    (* end For n loop *)

        sjk[[jPower, iArrayIndex]] = sumB1 + sumB2;
      ];    (* end For iArrayIndex loop *)

      maxTermArray[[jPower]] = maxTermAddedJ;
      maxTermAddedI = Max[maxTermAddedI, maxTermAddedJ];

    ];    (* end For jPower loop *)

(* prevSumOneDigit = sumOneDigit; *)  (* 2023 *)
    sumOneDigit = sjk[[1, iArrayIndex0 ]];    (* sum for this many digits *)
    requestedSum += sumOneDigit;

    If[ (threshold > 0) && (requestedSum > threshold),
      (* do the same thing in first and second loops *)
      Return[ { nf[requestedSum, nDecimals] , iDigit } ];
    ];

    For[i = 1, i <= maxIndexUsed, i++,
allCombos[[i]] += sjk[[ 1, i ]];
      sumSmallerK += sjk[[1, i]]    (* update the sum for all 'at most' conditions *)
    ];

    If[ (nDigits > 0) && (nDigits == iDigit),    (* request is to compute partial sums *)
      iDone = 1;
      If[iPrint >= 1,
        Print["partial sum through ", iDigit, bString, " digits = ", nf[requestedSum, nDecimals]];
        If[ (nConditions != 1) || (countList[[1]] != 0),
          Print[" partial sum for all ", maxIndexUsed, " 'at most' conditions = ", nf[sumSmallerK, nDecimals]]
        ];
      ];    (* If[iPrint >= 1] *)
      Break[];
    ];

    sjkPrev = sjk;    (* this copies the entire array *)

    If[nConditions == 1, updateCumulativeSums1[iBase, nConditions, countList] ];

    If[iPrint >= 4,
      Print[" partial sum for ", iDigit, bString, " digits = ", N[sumOneDigit, nShow],
            ", cumulative sum = ", N[requestedSum, nShow] ];
      (* no need for next line if nConditions = 1 and countList[[1]] = 0 *)
      If[ (nConditions != 1) || (countList[[1]] != 0),
        Print[" sum for all ", maxIndexUsed, " 'at most' conditions = ", N[sumSmallerK, nShow] ]
      ];
    ];  (* end if iPrint *)


    If[ (iSpecialSum > 0) && (iDigit > iSpecialSum),
      iDone = 1;
      Print["this is a finite series that terminates after ", iSpecialSum, bString, " digits"]
    ];

    (* if all terms for a given jPower were very small, then we can decrease jMaxPower *)
    If[jMaxPower > 2,
      j1 = jMaxPower;
      For[jPower = jMaxPower, jPower >= 2, jPower--,
        If[maxTermArray[[jPower]] < tiny1,
          j1 = jPower
         ,
          Break[]
        ];
      ];    (* end for jPower loop *)
      If[jMaxPower != j1,
        If[iPrint >= 4,
          Print["iDigit = ", iDigit, ": changing jMaxPower from ", jMaxPower, " to ", j1]
        ];
        jMaxPower = j1;
      ];
    ];    (* end if jMaxPower > 2 *)

    If[nDigits > 0,
      Continue[];    (* if calculating partial sums only, skip checks for convergence *)
    ];

    (* if all sjk values are sufficiently tiny, then we are done *)
    iAllTiny = 1;
    For[k1 = 0, k1 <= maxIndexUsed, k1++,
      If[sjk[[2, k1 ]] > tiny2,
        iAllTiny = 0;    (* not all are tiny *)
        Break[];
      ]
    ];

  If[ (iPrint >= 2) && (iDigit == iDigitStart),
    Print["sum through denominators having ", iDigitStart, bString, " digits (that is, n < ",
          iBase^iDigitStart, ") = ", requestedSum] ;
  ];

    If[ (iAllTiny == 1) && (sjk[[1, iArrayIndex0 ]] < tiny2),
      If[ (sjk[[1, iArrayIndex0 ]] != 0) && (sjk[[1, iArrayIndex0 ]] / requestedSum < tiny2),
        iDone = 1;
        time2 = Round[TimeUsed[] - time0];
        If[iPrint >= 2,
          Print["last iteration of main loop:"];
       (* Print[" max term added = ", maxTermAddedI, ", sum for ", iDigit, bString,
                " digits = ", nf[sumOneDigit, nShow]]; *)
          Print[" sum for denominators having ", iDigit, bString, " digits = ", nf[sumOneDigit, nShow]];
          Print["iteration done after including denominators with ", iDigit, bString,
                " digits (", time2, " seconds)."]
        ];  (* end if iPrint >= 2 *)
      ];    (* end If sjk ... *)
    ];    (* end If iAllTiny ... *)

    If[ (iDigit == maxIterations) && (iDone == 0),
      Print["last iteration (", maxIterations, ") of main loop, but no convergence yet."];
      iTemp = maxIterations * 2;
      Print[" use setMaxIterations[n] to make 'maxIterations' larger (perhaps ", iTemp, "),"];
      Print[" and start this calculation again."]
      Print["  partial sum just for ", iDigit, "-digit denominators = ", N[sjk[[1, iArrayIndex0 ]], nShow] ];
      requestedSum = 0;
      Break[]
    ];

    If[ (iDone == 1) && (iPrint > 0),
      Print["sum = ", nf[requestedSum, nDecimals, iFormatted] ];
        If[ (nConditions == 1) && (countList[[1]] != 0),
          printSumsWithKOccurrences[nDecimals, nConditions, digitList, countList, iFormatted];
          If[countList[[1]] == 1, occurStr = "occurrence ", occurStr = "occurrences"];
          Print[" sum with at most ", maxIndexUsed - 1, " ",
                occurStr, " of ", digitList[[1]], " = ",
                nf[sumSmallerK, nDecimals, iFormatted] ];
        ];
        If[nConditions > 1,
          printAtMostSumNCond[nConditions, digitList, countList,
                              sumSmallerK, nDecimals, iFormatted];
        ];
      (* Break[] *)  (* move this to below. regardless of iPrint, we should break if iDone = 1 *)
    ];  (* end if (iDone == 1) && (iPrint > 0) *)

    (* if we are done, break out of the iDigit loop *)
    If[iDone == 1,
      Break[]
    ];

  ];    (* end For iDigit loop *)

Label[endLoops];

  If[ (iSumPrintLevel > 1) && (maxIndexUsed > 1),  (* 2023 *)
(* if the calculation was iSum[{8, 9}, {1, 1}, 10], this line was just printed:
   sum with at most 1 8 and at most 1 9 = 28.5987554834
 in this case, the For[i...] loop below will print the following 5 lines:
   iSum[{8,9}, {0,0}] = 11.2915816168
   iSum[{8,9}, {1,0}] = 5.8240865454
   iSum[{8,9}, {0,1}] = 5.7263236348
   iSum[{8,9}, {1,1}] = 5.7567636864
    total of these 4 sums = 28.5987554834
*)
    For[i = 1, i <= maxIndexUsed, i++,
      kList = getListFromArrayIndex[i, nConditions, countList];
      comboTemp = nf[allCombos[[i]], nDecimals, iFormatted];
      Print[" iSum[", digitList, ", ", kList, "] = ", comboTemp];
    ];  (* end for i loop *)
    comboTemp = nf[Apply[Plus, allCombos], nDecimals, iFormatted];
    Print["  total of these ", maxIndexUsed, " sums = ", comboTemp];
  ];  (* end (iSumPrintLevel > 1) && (maxIndexUsed > 1) *)

  (* return the value of the requested sum *)
  nf[requestedSum, nDecimals, iFormatted]

];    (* end of private function computeIrwinSum *)



(* here are the functions that the user can call:
    iSum, iSumFormatted, iPartialSum, iPartialSumThreshold, iPartialSumCheck,
    setPrintLevel, getPrintLevel, setMaxIterations, getMaxIterations,
    setDefaultDecimals, getDefaultDecimals
*)


iSum[digits_, counts_, nDecimals_Integer:-1, iBase_Integer:10, iFormatted_Integer:0] :=
Module[
(*
parameter 1 is either a single digit, or a list of digits (in base iBase).
parameter 2 is either a count, or a list of counts (one count for each digit in parameter 1).
parameter 3 is the number of decimal places. if -1, or if omitted, use nDefaultDecimals.
parameter 4 is the base. if omitted, base 10 is assumed.
parameter 5 is used only by iSumFormatted[ ].
*)
  (* examples: sums of 1/n where n has exactly:
     iSum[ 9, 3 ]              three 9's; = 23.025852998372444
     iSum[ { 9 }, { 3 } ]      three 9's; = 23.025852998372444
     iSum[ 9, 3, 25 ]          three 9's, to 25 decimals; = 23.0258529983724443171429038
     iSum[{9, 0}, {1, 1}]      one 9 and one 0; = 5.757259706518391
     iSum[{9, 8}, {2, 0} ]     two 9's and no 8's; = 2.854320627073917
     iSum[{9, 8}, {2, 0}, 25 ]  two 9's and no 8's, 25 decimals; = 2.8543206270739167581722731
     iSum[ 0, 1, -1, 2 ]       one 0 in base 2 (-1: use default decimals); = 1.462590735044365
     iSum[ 0, 1, 25, 2 ]       one 0 in base 2 to 25 decimals; = 1.4625907350443646995461454
     iSum[{0, 2}, {1, 1}, -1, 3]  one 0, one 2 in base 3, default decimals; = 0.868751694857522
     iSum[15, 1, -1, 16]       one 15 in base 16; = 44.368334748702945
  *)
  { nDec = nDecimals },
  If[nDec == -1, nDec = nDefaultDecimals];  (* if nDecimals = -1, use default *)

  computeIrwinSum[iBase, digits, counts, nDec, iFormatted]

];    (* end of iSum[digit(s), count(s), decimals, base] *)


iSumFormatted[digits_, counts_, nDecimals_Integer:-1, iBase_Integer:10] :=
Module[
(* parameters 1 - 4 are the same as in iSum[ ]
   example: iSumFormatted[ 9, 3 ] gives the formatted result of iSum[ 9, 3 ]
*)
  { iFormatted = 1 },
  iSum[digits, counts, nDecimals, iBase, iFormatted]
];    (* end of iSumFormatted[ ] *)


iPartialSum[digits_, counts_, numDigits_Integer?Positive,
            nDecimals_Integer:-1, iBase_Integer:10] :=
Module[
(*
parameter 1 is either a single digit, or a list of digits (in base iBase).
parameter 2 is either a count, or a list of counts (one count for each digit in parameter 1).
parameter 3 specifies the power of 10 (or iBase) to terminate the partial sum.
parameter 4 is the number of decimal places. if -1, or if omitted, use nDefaultDecimals.
parameter 5 is the base. if omitted, base 10 is assumed.
*)
  (* examples:
       iPartialSum[ 9, 0, 30 ] = sum to 10^30 where n has no 9's
       iPartialSum[ { 9, 0 }, { 3, 1 }, 20 ] = sum to 10^20 where n has three 9's and one 0
       iPartialSum[ { 9, 0 }, { 3, 1 }, 20, 25 ] above sum to 25 decimals
       iPartialSum[15, 1, 5, -1, 16] = sum over n < 16^5, where n has one 16 in base 16
       you can also use lists of length 1, if you prefer:
         iPartialSum[ {9}, {0}, 30 ] is the same as iPartialSum[ 9, 0, 30 ]
  *)
  { nDec = nDecimals, iFormatted = 0 },
  If[nDec == -1, nDec = nDefaultDecimals];  (* if nDecimals = -1, use default *)

  computeIrwinSum[iBase, digits, counts, nDec, iFormatted, numDigits]

];    (* end of iPartialSum[digits, counts, numDigits, decimals, base] *)


iPartialSumThreshold[digits_, counts_, threshold_?Positive,
                     nDecimals_Integer:-1, iBase_Integer:10] :=
Module[
(*
parameter 1 is either a single digit, or a list of digits (in base iBase).
parameter 2 is either a count, or a list of counts (one count for each digit in parameter 1).
parameter 3 is the threshold, as a numeric value.
parameter 4 is the number of decimal places. if -1, or if omitted, use nDefaultDecimals.
parameter 5 is the base. if omitted, base 10 is assumed.
*)

(* given a numeric threshold t, this computes the smallest k such that
   the sum of 1/n for n < 10^k, is greater than t (assuming the base is 10).
   iPartialSumThreshold returns four numbers: {k, sum1, k+1, sum2},
   where sum1 is the sum for n < 10^k, and sum2 is the sum for n < 10^(k+1).
   examples:
   1. iSum[9, 0] = 22.920676619264150.
   at what point does the partial sum reach 22?
   iPartialSumThreshold[9, 0, 22] = {30, 21.971055078178619, 31, 22.066017232287173}
   this means that:
   the sum over n < 10^30 is about 21.971; the sum over n < 10^31 is about 22.066.

   2. example with two conditions on n: the sum of 1/n where n has three 9's and one 0, is
   iSum[{9, 0}, {3, 1}] = 2.888545932755274 . therefore, the threshold must be less than this
   value. in this example, the threshold is 2:
   iPartialSumThreshold[{ 9, 0 }, { 3, 1 }, 2] = {27, 1.910422503190251, 28, 2.0043388417551473}
   so, the sum over n < 10^27 is about 1.910; the sum over n < 10^28 is about 2.004.

   3. if your threshold is too close to the sum of the entire series, this function returns
   the error values {-1, -1, -1, -1}.
   if this happens, you should either
     (a) increase the accuracy of the threshold by using mathematica's double backquote
         notation or by appending a few trailing 0's,
   or
     (b) make the threshold a little smaller (for example, remove tje trailing non-zero digit).
   example:
   iSum[9, 1] = 23.044287080747848
   this fails brcause this threshold (23.044287080747) is too close to the actual sum:
     iPartialSumThreshold[9, 1, 23.044287080747]
   however, by using mathematica's double backquote notation to increase
   the accuracy of the threshold, you get the correct result:
     iPartialSumThreshold[9, 1, 23.044287080747``20]
   or, you can append trailing 0's:
       iPartialSumThreshold[9, 1, 23.04428708074700000000]
   (these methods increased the accuracy of the threshold from about 15 to 20.)
   the returned values are
     {327, 23.044287080746936363446, 328, 23.044287080747025118024}.
   you can also lower the threshold slighly, from 23.044287080747 to 23.04428708074:
     iPartialSumThreshold[9, 1, 23.04428708074] returns
     {305, 23.044287080739194, 306, 23.044287080740034}
   (this threshold is a little smaller, so these returned values are different.)
  
   4. here, the sum is over n having one digit with the value 15, in base 16.
   iPartialSumThreshold[15, 1, 2, -1, 16] = {5, 1.698821554097735, 6, 2.3851449040460524}.
   so, the sum for n < 16^5 is about 1.69882, and the sum over n < 16^6 is about 2.38514.

   let {k, s1, k+1, s2} = iPartialSumThreshold[digits, counts, t].
   in almost all cases, we will have s1 < t < s2.
   here is what can happen when threshold t = exact sum of a series for n < 10^k:
   either s1 or s2 could equal t. that is, we know that s1 <= t <= s2,
   but we cannot say which of s1 or s2 equals t.
   example 1: t = Sum[1/n, {n, 1, 8}] = 761/280 = approx 2.71785714285714
     iPartialSumThreshold[9, 0, 761/280] = {1, 2.717857142857143, 2, 4.7718487650820612}
     in this example, s1 = sum to 10^k = t
   example 2:iPartialSumThreshold[9, 2, 1/99] = {1, 0, 2, 0.0101010101010101}
     in this example, s2 = sum to 10^(k+1) = t
*)
(*
warning: you can encounter problems here if you display numbers to fewer than 15 digits.
suppose your mathematica setting
  Edit/Preferences/Appearance/Numbers/Displayed precision
is set to display machine-precision numbers to only 12 digits.

1. if you call
  iPartialSumThreshold[9, 0, 22.92067661926414]
you get a warning:
"Error: your threshold (22.9206766193) is too close to the sum of the entire series
(22.920676619264150). Threshold needs more accuracy. Suggestion: use 22.9206766193``20".

2. this message is misleading, because this last value is larger than the full sum of the series.
  iPartialSumThreshold[9, 0, 22.9206766193``20]
"Error: your threshold (22.9206766193000000000) is greater than the sum of the entire series
(22.92067661926415034816). Suggestion: remove trailing non-zero digits from threshold
to make it smaller."

the root of the problem is that your original threshold
22.9206766192641 has been rounded (up), and is printed as
22.9206766193. this is greater than the sum of the series, which is
22.920676619264150.

3. if you change the setting to display 15 digits, then (in this case)
this function works as expected:
  iPartialSumThreshold[9, 0, 22.92067661926414]
"Error: your threshold (22.9206766192641) is too close to the sum of the entire series
(22.920676619264150). Threshold needs more accuracy. Suggestion: use 22.9206766192641``20" .
this does return the correct values:
  iPartialSumThreshold[9, 1, 22.9206766192641``20]
returns {69, 22.908719070593782675332, 70, 22.920716288849472578437}
however: note that, even when displaying 15 digits, we can still lose a digit:
the input 22.92067661926414 (16 digits) gets rounded to 22.9206766192641 (15 digits).
ultimately, there is no way to program around this problem. if you enter more digits
than you have chosen to display, then the above message will always throw digits away.
*)
  { digitList , countList, nDec = nDecimals,
    iFormatted = 0, nDigits = 0, totalSum, iPrintLevelSave,
    xSum1 = 0, nDig1 = 0, xSum2, nDig2, nDec2,
    tAcc, tAccIncr = 5,
    errorReturn = {-1, -1, -1, -1}
  },
  If[nDec == -1, nDec = nDefaultDecimals];  (* if nDecimals = -1, use default *)

  If[iBase < 2 ,
    Print["error: base = ", iBase, " is not valid."];
    Return[ errorReturn ]
  ];

  { digitList , countList } = checkDigitAndCountParams[digits, counts];
  If[ ! VectorQ[digitList],
    Return[ errorReturn ]
  ];

  tAcc = 1 + Floor[Accuracy[threshold]];
  If[tAcc == Infinity,
    nDec2 = nDec,
    nDec2 = Max[nDec, tAcc]
  ];

  iPrintLevelSave = iSumPrintLevel;
  iSumPrintLevel = -1;    (* suppress all printed output except error messages *)
  totalSum = iSum[digitList, countList, nDec2, iBase];
  If[threshold > totalSum,
    Print["Error: your threshold (", threshold,
          ") is greater than the sum of the entire series (", totalSum, ").",
          " Suggestion: remove trailing non-zero digits from threshold to make it smaller."];
    iSumPrintLevel = iPrintLevelSave;
    Return[ errorReturn ]    (* error *)
  ];
  If[threshold == totalSum,
    If[tAcc == Infinity,  (* this can happen, for example, if threshold = (exactly) 10 Log[10] *)
      tAcc = 1 + Floor[Accuracy[totalSum]];  (* use this instead; increase this by tAccIncr *)
      Print["Error: your threshold (", threshold, ")",
            " is too close to the sum of the entire series (", totalSum, ").",
            " Threshold needs more accuracy. Suggestion: use N[threshold, ", tAcc + tAccIncr, "]"];
    ,
      Print["Error: your threshold (", threshold, ")",
            " is too close to the sum of the entire series (", totalSum, ").",
            " Threshold needs more accuracy. Suggestion: use ", threshold,"``", tAcc + tAccIncr];
    ];  (* end if tAcc == Infinity *)
    iSumPrintLevel = iPrintLevelSave;
    Return[ errorReturn ]    (* error *)
  ];  (* end if threshold == totalSum *)

  { xSum2 , nDig2 } = computeIrwinSum[iBase, digitList, countList, nDec2,
                                      iFormatted, nDigits, threshold];

  If[nDig2 > 1,
    nDig1 = nDig2 - 1;
    xSum1 = iPartialSum[digitList, countList, nDig1, nDec2, iBase];
  ];

  If[ (nDig1 == 1) && (xSum1 == threshold),
    iSumPrintLevel = iPrintLevelSave;
    Return[  { nDig1, xSum1, nDig2, xSum2 } ]
  ];

  If[ (xSum1 >= threshold) && (nDig2 > 1),
    (* xSum1 should be less than the threshold.
       if it is not, decrease the number of digits by 1 *)
    nDig2 = nDig1;
    xSum2 = xSum1;
    nDig1 = nDig2 - 1;
    xSum1 = iPartialSum[digitList, countList, nDig1, nDec2, iBase];
  ];

  iSumPrintLevel = iPrintLevelSave;

  (* if the computed xSum1 and xSum2 are correct, then
     xSum1 < threshold and xSum2 >= threshold. *)

  If[ (xSum1 >= threshold) || (xSum2 < threshold),
  (* explain how to increase the accuracy by (tAccIncr) digits *)
    Print["Threshold is not specified to enough accuracy. You can use backquotes ",
          threshold, "``", tAcc + tAccIncr, " to increase the accuracy."];
    Return[ errorReturn ]    (* error *)
  ];

(* note: kPartialSumThreshold[ ] in kempnerSums.m returns the numbers in a different order:
   { nDig1, nDig2, xSum1, xSum2 }
*)
  { nDig1, xSum1, nDig2, xSum2 }

];    (* end of iPartialSumThreshold[digits, counts, threshold (numeric), decimals, base] *)


iPartialSumCheck[digits_, counts_, numDigits_Integer?Positive,
                 nDecimals_Integer:-1, iBase_Integer:10, iPrint_Integer:0] :=
Module[
(*
parameter 1 is either a single digit, or a list of digits (in base iBase).
parameter 2 is either a count, or a list of counts (one count for each digit in parameter 1).
parameter 3 is the number of digits (in base iBase): compute n up to iBase^numDigits.
parameter 4 is the number of decimal places. if -1, or if omitted, use nDefaultDecimals.
parameter 5 is the base. if omitted, base 10 is assumed.
parameter 6: if this is 1, then print the first few values of n.

iPartialSumCheck[9, 0, 5]: no 9 in base 10, partial sum for n < 10^5.
iPartialSumCheck[{8, 9}, {1, 1}, 6]: one 8, one 9, for n < 10^6.
iPartialSumCheck[9, 0, 5, -1, 10]: no 9 in base 10, partial sum for n < 10^5.
iPartialSumCheck[15, 1, 5, -1, 16]: one 15 in base 16; partial sum for n < 16^5.
iPartialSumCheck[15, 1, 5, -1, 16, 1]: same, but print out list of all n < 16^2.
*)
(* this performs a double-check on the iPartialSum[ ] function.
   this uses DigitCount[n] to get the values of n that meet the specified conditions
   on the digits, then simply sums 1/n for these n that are < 10^numDigits.
   this result should be very close to iPartialSum[digitList, countList, numDigits].
   this does not use the extrapolation procedure used by iSum[ ] or iPartialSum[ ].

   enter with digitList = list of digits, and countList = list of counts:
   for example, iPartialSumCheck[ {3, 4}, {1, 0}, 5 ] means n has one 3, and 0 4's.
   we display the number of terms.
   return totalSum, which should match iPartialSum[digitList, countList, numDigits].
   (if base = 10 and numDigits >= 6, iPartialSumCheck[ ] may take over 30 seconds.)
   iPartialSum[{9}, {1}, 6]      = 2.894055045366066;
   iPartialSumCheck[{9}, {1}, 6] = 2.89405504536607.
   one 3, no 4:
   iPartialSum[ {3, 4}, {1, 0}, 6 ] =      2.678293381896710;
   iPartialSumCheck[ {3, 4}, {1, 0}, 6 ] = 2.67829338189671.
   this: Table[iPartialSum[ {3, 4}, {1, 0}, k ], {k, 1, 6}] computes 6 partial sums
   to 10^k, where k = 1..6. iPartialSumCheck[ {3, 4}, {1, 0}, 6 ] prints these 6 values.
   if the 6th parameter (iPrint) is 1, this prints all values of n up to iBase^3
   that were included in the sum.
*)
  { digitList , countList, nDec = nDecimals,
    listLength, totalTerms, totalSum, iExpo, nStart, nEnd,
    terms1, sum1, n, numDigitsInN, goodN, i, iDigit, iLoc, iExpoMax, maxNToSave,
    nArray = { }, listLimit = 1000,
    baseString = ""
  },
  If[nDec == -1, nDec = nDefaultDecimals];  (* if nDecimals = -1, use default *)

  If[iBase < 2,
    Print["base = ", iBase, " is not valid"];
    Return[ 0 ] 
  ];

  { digitList , countList } = checkDigitAndCountParams[digits, counts];
  If[ ! VectorQ[digitList],
    Return[ 0 ]
  ];

  If[checkInputLists[digitList, countList, iBase] == 0,
    Return[ 0 ]  (* first two vectors are invalid *)
  ];

  listLength = Length[digitList];

  If[iSumPrintLevel > 0,
    Print["Digits = ", digitList, ", counts = ", countList, ", base = ", iBase];
    If[iBase^numDigits >= 10^7,
      Print["Warning: this calculation will obtain the digits of all n < base^numDigits = ",
            iBase^numDigits];
    ];
  ];

  (* for base 10, store list of n's < listLimit (= 1000); for base 2, store n's < 2^9, etc. *)
  iExpoMax = Floor[ Log[iBase,listLimit] ];
  iExpoMax = Min[iExpoMax, numDigits];
  maxNToSave = iBase^iExpoMax;

  totalTerms = 0;
  totalSum = 0;
  For[iExpo = 1, iExpo <= numDigits, iExpo++,
    nStart = iBase^(iExpo - 1);
    nEnd = iBase^iExpo - 1;
    terms1 = 0;  (* count of n where n has this many (iExpo) digits *)
    sum1 = 0;  (* sum of 1/n where n has (iExpo) digits *)
    For[n = nStart, n<= nEnd, n++,
      (* for this n, count the number of occurrences of this digit *)
      (* numDigitsInN is the list of digits; order = 1, 2, ..., 9, 0 *)
      numDigitsInN = DigitCount[n, iBase];
      goodN = 1;
      For[i = 1, i <= listLength, i++,
        (* for this input digit, see if the count equals countList[[i]] *)
        iDigit = digitList[[i]];
        If[iDigit != 0, iLoc = iDigit , iLoc = iBase];
        If[numDigitsInN[[ iLoc ]] != countList[[i]] , goodN = 0];
      ];  (* end for i loop *)
      If[goodN == 1,
        (* get here if n has the desired counts of all specified digits *)
        terms1++;
        sum1 += N[1/n, nDec];
        If[(iPrint == 1) && (n < maxNToSave),
          (* save every small n that meets all conditions *)
          AppendTo[nArray, n];
        ];
       ];  (* end if goodN == 1 *)
    ];  (* end for n loop *)
    totalTerms += terms1;
    totalSum += sum1;
    If[iSumPrintLevel > 0,
      If[iBase == 10,
        Print["n: ", nStart, " ... ", nEnd,
            ": terms: ", terms1, ", total terms: ", totalTerms,
            ", sum of 1/n: ", sum1, ", total sum: ", totalSum];
        , 
        (* here: for other bases, print base^power instead of just the number *)
        baseString = " (" <> ToString[iBase] <> "^" <> ToString[iExpo - 1] <> " ... " <>
                     ToString[iBase] <> "^" <> ToString[iExpo] <> " - 1)" ;
        Print["n: ", nStart, " ... ", nEnd, baseString,
            ": terms: ", terms1, ", total terms: ", totalTerms,
            ", sum of 1/n: ", sum1, ", total sum: ", totalSum];
      ];  (* end if iBase == 10 *)
    ];  (* end if iSumPrintLevel > 0 *)
  ];  (* end for iExpo loop *)
    

If[ (iPrint == 1) && (Length[nArray] > 0),
  Print["the ", Length[nArray], " values of n < ", iBase, "^", iExpoMax, " in the sum are:"]
  Print[nArray];
];

  Return[totalSum];
];  (* end of iPartialSumCheck *)


End[ ]         (* end the private context *)


(* protect the exported symbols *)
Protect[iSum, iSumFormatted, iPartialSum, iPartialSumThreshold, iPartialSumCheck,
        setPrintLevel, getPrintLevel, setMaxIterations, getMaxIterations,
        setDefaultDecimals, getDefaultDecimals];


EndPackage[ ]  (* end the irwinSums package context *)

==> anc/kempnerSums.m <==
(* :Title: kempnerSums.m -- a package to compute sums of Kempner series *)

(* :Mathematica Version: 4.0, 5.2, 6.0, 7.0, 8.0, 9.0, 10.3, 12.3, and 13.2 *)

(* :Package Version: 3.0, March 4, 2023:
    (1) warning: kSum[42, 15, 100] = 217.417068178528395 is NOT the sum of 1/n where n
        has no single base-100 digit with (decimal) value 42. instead, kSum[42, 15, 100]
        computes the sum of 1/n where n has no consecutive digit pair 4, then 2, 
        in base 100. this is similar to kSum[42] = 228.446304159230813, which is
        the sum of 1/n where n has no consecutive digits 4, then 2, in base 10.
        therefore, this package can NOT currently compute the sum of 1/n
        where n has no single base-100 digit whose value is (decimal) 42.
        this latter sum is given by iSum[42, 0, 15, 100] = 458.704841554097279;
        iSum[ ] is in the related package irwinSums.m.
    (2) changes to documentation: better formatting and examples.
    (3) removed "string" version of kPartialSumThreshold[], which never worked well.
    (4) changes made to prevent kPartialSumThreshold from returning incorrect values.
    (5) you can now enter -1 to use the current default number of decimal places.
        example: kSum[0, -1, 2]. initially, the default in this file is set to 15,
        but you can use kSumSetDefaultDecimals[n] to change the default value.
    (6) kSumGetDefaultDecimals[ ] shows the current default number of decimal places
        in the output.
    (7) removed unnecessary overloaded functions kSum[ ], kPartialSum[ ], etc.
    (8) minor changes to internal function kSumX[ ]:
        (a) changed m to mLocal to prevent mathematica's warning;
        (b) changed Clear[A, Psi, extraPol, n, iMaxBase] to Clear[Psi].

    possible future work:
      (a) in base b > 10, verify that digit values are 0 through b - 1;
      (b) make kSum[42, -1, 100] (or another function) compute the sum of 1/n where
          n has no base-100 digit whose decimal value is 42; see comment (1) above.

  Version: 2.3:
   8/25/2015: reformatted some lines to make them shorter for LaTeX.
   12/31/2012: new version of nf[ ] function.

   Version 2.2:
   7/24/2008: updated links to paper and on-line version of this file.
   5/30/2008: removed old code that is no longer used.
   5/14/2008: two minor changes to make this be compatible with
   mathematica versions 4 and 5.2.
   5/29/2008: use "===", not "==", to check expression types.
   reworked some of the examples.
*)

(* :Authors: Robert Baillie and Thomas Schmelzer *)

(* :Copyright: none.  This code is in the public domain.
   Users are encouraged to improve this code.
*)

(* :Summary:
   This package computes sums of "Kempner" series.

   The harmonic series 1/1 + 1/2 + 1/3 + ... + 1/n + ... diverges.  This means
   that the sum can be made as large as desired by adding enough terms.

   Suppose we delete from this series all terms with a "9" in the denominator.
   That is, we remove 1/9, 1/19, 1/29, etc.  Then the remaining series converges
   to a sum less than 80.  This was first proved in 1914 by A. J. Kempner.

   We can also delete from the harmonic series all terms whose denominators
   contain:
     any digit 0, 1, ..., 9;
    or
     a list of one or more digits, such as the even digits {0, 2, 4, 6, 8};
    or
     any individual multi-digit string or number, such as "00", 42, or 314159;
    or
     any list of patterns of digits, such as { 3, "00", 42, 314159 }.
   In all such cases, the terms that remain form a convergent series.

   However, these series converge much too slowly to get even a rough
   estimate of the sum simply by adding up the terms.  For example,
   for the series with 9 removed, the sum of the first 10^27 terms
   still differs from the final sum (22.92067...) by more than 1.

   This package computes the sums of these series to high precision.
*)

(* :Keywords: kempner, harmonic series *)

(* :Sources:
   The original article that proves convergence of these series is:
      A. J. Kempner, "A Curious Convergent Series",
      American Mathematical Monthly, vol. 21, pages 48-50 (1914).

   The original algorithm that shows how to compute a few of these sums is in:
      Robert Baillie, "Sums of Reciprocals of Integers Missing a Given Digit",
      American Mathematical Monthly, vol. 86, pages 372-374 (May, 1979).

   The functions in this file implement the algorithm in the following article:
      Thomas Schmelzer and Robert Baillie, "Summing a Curious, Slowly Convergent
      Series", in the American Mathematical Monthly, vol. 115, pages 525-540
      (June/July 2008).
      The latest version of this Mathematica code may be downloaded from
        http://library.wolfram.com/infocenter/MathSource/7166/
*)


BeginPackage[ "kempnerSums`" ]

(* :Examples:
   The main function in this package is kSum.
   kSum[X] computes the sum of 1/n where n has no digits in the set X.
   (That is, X can be either a single number, or a list of digits.)

   The output is rounded to the default number of decimal places.  This
   default is initially set to 15, but you can use kSumSetDefaultDecimals[m]
   to reset the default to m decimal places.
   Examples:
     kSum[9] computes the sum of 1/n where n has no digit 9.
     This sum is about 22.920676619264150 .
   The second parameter is the number of decimal places:
     kSum[9, 20] = 22.92067661926415034816 .
   If the number of decimal places is -1, the default number of decimal places is used:
     kSum[9, -1] = 22.920676619264150 (if the default is 15 decimals).

   kSum can also take a third parameter (the base).
     kSum[X, m, b] computes the sum of 1/n where n has no digits in X in base b.
     The sum is rounded and displayed to m decimal places.
     If the third parameter is omitted, the base is assumed to be 10.
     If you use the third parameter to specify a base other than 10, then you
     must enter a value for the second parameter.
     Example: kSum[0, 20, 2] = 1.60669515241529176378,
     or kSum[0, -1, 2] = 1.606695152415292 .
     Note: this sum is actually a rapidly-converging series
     1/1 + 1/3 + 1/7 + 1/15 + 1/31 + ... =
     Sum[1/(2^k-1), {k, 1, Infinity}] = 1.606695152415291763783301523191 ...,
     This example provides an independent check on the algorithm here.

   The first parameter, X, is the set of numbers that are to be omitted
   from the denominators.
   X can be:
     a single number: kSum[0] or kSum[314]
   or
     a list of numbers and/or strings enclosed in braces: kSum[ { 1, "07", 32 } ].

   kSum[{3, 1, 4}] computes the sum of 1/n where n contains no 3, no 1,
   and no 4 in base 10.  The sum is about 3.769948379731421 .

   kSum[314] computes the sum of 1/n where n contains no 314 in base 10.
   The sum is about 2299.829782767518338 .

   If a missing digit pattern is an integer with more than one digit, and
   that integer begins with a 0, then you must enclose the number in quotes.
   This is because Mathematica will interpret the input 09 as the integer 9:
     kSum[09] = kSum[9] = 22.920676619264150,
    but
     kSum["09"]        = 230.404757005814285 .

   kSum[ { 0, 2, 4, 6, 8, 55, 13579 } ] computes the sum of 1/n where
   n has no even digit, no 55, and no 13579.  This example is in the
   Schmelzer-Baillie paper.  The sum is about 3.090849149653806 .


   kSumFormatted is just like kSum, except that kSumFormatted formats
   the output digits into groups of 5:
     kSumFormatted[9] = 22.92067 66192 64150 .
   (Technical notes: the output from kSumFormatted is not a number, but is
   instead an object of type "NumberForm".  Also, remember that Mathematica
   will interpret the input 22.92067 66192 as 22.92067 * 66192).


   After you have computed a sum, you can use kPartialSum to compute
   partial sums of the same series.  kPartialSum uses the most recent
   sum computed by kSum or kSumFormatted.
   For example, after computing
     kSum[9] = 22.920676619264150,
   you can compute the partial sum of the same series over all terms
   whose denominators have at most 30 digits (that is, all denominators
   in the series that are less than 10^30):
     kPartialSum[30] gives 21.971055078178619 .
   This shows that even after adding all terms of the series up through 30 digits
   (that is, more than 10^27 terms), the partial sum would still differ from the sum
   of the entire series by almost 1.0.

   An example in base 2: the sum, to 20 decimals, of 1/n where n has no 0 in base 2.
     kSum[0, 20, 2] = 1.60669515241529176378 .
   To use the default number of decimal places, just enter -1:
     kSum[0, -1, 2] = 1.606695152415292 .
   Here is the partial sum over all denominators in the same series that have
   at most 5 digits in base 2, that is, denominators at most (decimal) 31.
     kPartialSum[5] = 1.575115207373272
   This partial sum is just 1 + 1/3 + 1/7 + 1/15 + 1/31 = 1709/1085.

   You can specify a different number of decimal places in the second parameter.
   After computing kSum[9]:
     kPartialSum[30, 20] = 21.97105507817861948711 .
     kPartialSum[30, -1] = 21.971055078178619 .
   This calculation shows that in order to make the partial sum exceed a threshold of 22.9,
   you would need to include at least some terms with denominators of 67 digits:
     kPartialSumThreshold[22.9]
   This function returns {66, 67, 22.899283165770095, 22.901422511119500}.
   These four values mean:
     the sum of the series for n < 10^66 is about 22.899283165770095, and
     the sum of the series for n < 10^67 is about 22.901422511119500 .
   We can verify this with the kPartialSum[ ] function:
     kPartialSum[66] = 22.899283165770095
     kPartialSum[67] = 22.901422511119500 .

   If we exclude denominators containing 314159, the Kempner sum is 2302582.33386... .
   At some point before this, the partial sum will first exceed 1000000.
   How far do we have to go in the series before this happens?
   kPartialSumThreshold gives us the answer.  kPartialSumThreshold gives us
   the (approximate) point at which a partial sum exceeds a given threshold, and
   shows how extraordinarily slowly these series converge to their final sums.  

   After computing kSum[314159] = 2.302582333863782607892*10^6 = 2302582.333863782607892, we call
     kPartialSumThreshold[1000000].  The result is:
     {569679, 569680, 999999.793917693872470, 1.000001096506746783363*10^6}
     These four numbers tell us that the sum of the series through all
     denominators having 569679 digits is 999999.793917693872470, just under
     1000000, while the sum through denominators having 569680 digits is
     1.000001096506746783363*10^6 = 1000001.096506746783363, just over 1000000.
     In other words, to make the partial sum exceed 1000000, we would have to
     include all terms with denominators having 569679 digits, and some terms
     with denominators having 569680 digits.

     These results can be checked with kPartialSum:
     kPartialSum[569679] =  999999.793917693872470
     kPartialSum[569680] = 1000001.096506746783363

   The next calculation shows that, to make the partial sum exceed 2000000
   (that is, to approximate the final sum to just one significant digit), we
   need to include at least some terms whose denominators have 2029422 digits:
     kPartialSumThreshold[2000000] returns
     {2029421, 2029422, 1.999999789743530856418*10^6, 2.000000092327587901494*10^6}

   The next calculation shows that, to make the partial sum reach the integer part
   of the sum of the entire series (that is, to reach 2302582), we must
   include at least some terms that have denominators of 15746478 digits:
   kPartialSumThreshold[2302582] returns
     {15746477, 15746478, 2.302581999999948711319*10^6, 2.302582000000282576822*10^6}

   Here is an example with an even larger sum.  If we exclude denominators
   that have the digit pattern "1234567890", the sum is
     kSum[1234567890, 20] = 2.302585092202703549829506732687*10^10 .
   After including some terms with 434304 digits, the sum finally reaches 1 million:
     kPartialSumThreshold[1000000] returns
     {434303, 434304, 999998.47617794443909902633, 1.00000077866303886642136774*10^6}
   After including some terms with 444007324 digits, the sum reaches 1 billion:
     {444007323, 444007324,
      9.9999999815290203462491699527*10^8, 1.00000000035548712899465692756*10^9}

   The partial sum over all terms having at most one billion digits is
     kPartialSum[10^9] = 2.191199428160751825211987*10^9 ,
   which is still only about 1/10 the sum of the entire series.


   You can display the current default number of decimal places with
   kSumGetDefaultDecimals[ ].  You can change the default
   number of decimal places.  For example,
     kSumSetDefaultDecimals[20]
   will set the default number of decimal places to 20.  In any individual
   calculation, you can also specify how many decimal places you want.


   This loop computes the 10 sums that arise when terms with the digits
   0, 1, 2, ..., 9 are removed from the harmonic series:
     Do[Print[ i, " ", kSum[i]], {i, 0, 9}]

   This computes sums involving all pairs of missing digits, base 10:
     For[i = 0, i <= 9, i++,
       For[j = i+1, j <= 9, j++,
         Print[ i, ",", j, ": ", kSum[{ i, j }] ]
       ]
     ]

   The next loop prints out the sums for missing digit patterns 00 through 99.
   For "00", for example, we would delete 1/100, 1/200, ... from the harmonic
   series.  We need IntegerString[ ] for the input strings "00" - "09"
   because the integers 00 - 09 have leading zeros.
   (IntegerString also works with the the remaining digit patterns 10 - 99).
   These sums range between approximately 220 and 253.
     Do[Print[IntegerString[i, 10, 2], " ",
       kSum[IntegerString[i, 10, 2], 10]], {i, 0, 99}]


   The authors believe that all output digits for kSum[X, m] are correct, rounded
   in the last place.  To verify that you got as many correct decimal places as
   you wanted, you can run the calculation again with, say, 5 more decimal places.
*)


(* usage messages for this context, and for the exported functions *)
kempnerSums::usage = "kempnerSums.m is a package that computes sums of Kempner series.\

 This package has the following functions:
 kSum[X]: returns the sum of 1/n where n has no digits in the set X.
 This is the primary calculation function in this package.\

kSumFormatted[X]: same as kSum, but formats the output.\

kPartialSum[nDigits]: uses the most input to kSum or kSumFormatted, and returns\
 the partial sum for all denominators up through (nDigits) digits.\

kPartialSumThreshold[s] tells how far we must go in the series to make the\
 partial sum exceed the given threshold s.\

kSumGetA[X]: computes the A matrix associated with X.\

kSumGetT[X]: computes the T matrix associated with X.\

The A and T matrices are described in the Schmelzer-Baillie paper.\

In these functions, X is the set of numbers to exclude from the denominators.\
 X can be a single number, or a comma-separated list of numbers enclosed in braces { }.\
 (Note: a multi-digit number that has a leading zero must be enclosed in quotes).\
kSum and kSumFormatted take an optional second parameter: the number of decimal\
 places.  If this parameter is omitted, the default number will be used.\
kSum, kSumFormatted, and kSumGetA take an optional, final parameter: the base.\
 If the base is not specified, base 10 is the default.\
 You may also call kSum and kSumFormatted with a T matrix as the first parameter.\

kSumGetDefaultDecimals and kSumSetDefaultDecimals[m] display and set the default\
 number of decimal places.\

kSumTimeAndMemory displays estimated time and memory requirements."


(* these are usage messages for individual functions *)

kSum::usage = "general forms:
 kSum[digit list, decimals, base]
 kSum[string, decimals, base]
 kSum[integer, decimals, base]
kSum[X] computes the sum of the series 1/n where n has no digits in the set X.\
 X is the set of numbers to exclude from the denominators.\
 X can be a single number, or a comma-separated list of numbers enclosed in braces { }.\
 If X is a list, then this computes the sum of 1/n where n has\
 no occurrences of any of the numbers in the list.\
 (Note: a multi-digit number that has a leading zero must be enclosed in quotes).\
 The optional second parameter is the number of decimal places (-1 for the default).\
 All results are rounded to the given number of decimal places.\

Examples:
 kSum[9] = 22.920676619264150 (n has no 9's; use the default of 15 decimal places)\

 kSum[9, 25] = 22.9206766192641503481636571 (same result, rounded to 25 decimals)\

 kSum[09] = 22.920676619264150 (same as kSum[9]: Mathematica treats 09 as 9)\

 kSum[\"09\"] = 230.404757005814285 (leading 0, so quotes are required)\

 kSum[{3, 1, 4}] = 3.769948379731421 (n has no 3's, no 1's, and no 4's)\

 kSum[314] = 2299.829782767518338 (n has no digit string 314)\

 kSum[314159, 20] = 2302582.33386378260789202376 (n has no string 314159)\

 kSum[{0, 2, 4, 6, 8}] = 3.171765473415905 (n has no even digits)\

 kSum[{1, 3, 5, 7, 9}] = 1.962608412994617 (n has no odd digits)\

 kSum[{0, 1, 4, 6, 8, 9}] = 1.857333779940978 (n has only prime digits 2, 3, 5, 7)\

 kSum[{\"00\", 11, 22, 33, 44, 55, 66, 77, 88, 99}] = 23.382957488301063 (no double digits)\

kSum takes an optional third parameter: the base. If not specified, base 10 is used.\
 If you use the third parameter, you cannot omit the second parameter.\
 Example: kSum[0, -1, 2] = 1.606695152415292 (denominators with no 0 in base 2).\
 Another form: kSum[ T ], where the input is the T matrix; see the Schmelzer-Baillie paper."

kSumFormatted::usage = 
 "Similar to kSum, but digits after the decimal point are separated into groups of 5."

kPartialSum::usage = "general form: kPartialSum[p, decimals]
 Using the most recent input to kSum or kSumFormatted, compute the sum of all terms\
 whose denominators have at most (p) digits.
 You must call kSum or kSumFormatted before calling kPartialSum.\

 Example: kSum[9] = 22.920676619264150 . Then, kPartialSum[30] returns 21.971055078178619 .
 This is the sum of all terms in the series with denominators < 10^30."

kPartialSumThreshold::usage = "general form: kPartialSumThreshold[threshold, decimals]
 Using the most recent input to kSum or kSumFormatted, compute the number of digits needed
 in the denominators to make the partial sum exceed threshold.

 kPartialSumThreshold returns four numbers: { d1, d2, s1, s2 }:\
 d2 is the smallest number of digits required in the denominators to make the partial sum > s.\
 s2 is the sum over denominators < 10^d2.\
 Also, d1 = d2 - 1, and s1 is the sum over denominators < 10^d1.

 Given s, s1 and s2 will normally be such that s1 < s < s2.
 You must call kSum or kSumFormatted before calling kPartialSumThreshold.

 The value of s must be less than the sum of the entire series. If s is too close to the sum of
 the entire series, then kPartialSumThreshold will return error values {-1, -1, -1, -1}.
 If this happens, you should either (a) make the threshold, s, a little smaller,\
 or (b) increase the accuracy of s by appending 0's, or by using Mathematica's\
 double backquote ( `` ) notation.\

 Example 1:
  kSum[9] = 22.920676619264150 .
  Then, kPartialSumThreshold[22] returns {30, 31, 21.971055078178619, 22.066017232287173}.
  Therefore, the sum over denominators < 10^30 is about 21.971055078178619,
  while the sum over denominators < 10^31 is about 22.066017232287173 .
  So, to make the partial sum exceed 22, we need some terms whose denominators have 31 digits.\

 Example 2:
  This example shows what happens if your input is too close to the sum of the entire series.
  kSum[9] = 22.920676619264150 .
  kPartialSumThreshold[22.92067661926] returns {-1, -1, -1, -1}.
  If this happens, you must either (a) make the the threshold smaller,\
  or (b) increase the accuracy of your threshold value.\
  For example, this works: kPartialSumThreshold[22.9206766192].
  The return values are {252, 253, 22.920676619198174, 22.920676619204772}.

  You can increase the accuracy of the threshold by appending 0's:
  kPartialSumThreshold[22.9206766192600000].
  The returned values are {278, 279, 22.920676619259888, 22.920676619260314}.
  (This threshold is larger than 22.9206766192, so we expect different returned values.)

  You can also use the double backquote notation:
  This also works: kPartialSumThreshold[22.92067661926``16].
  This returns the same values {278, 279, ...} as before.

  You can also convert the decimal value to an exact rational value:
  kPartialSumThreshold[22 + 92067661926/100000000000].
  This returns the same values {278, 279, ...} as before."

kSumGetT::usage = "kSumGetT[X] computes and displays the T matrix associated with X.\
 X is the collection of numbers to omit from the denominators.\
 This function takes an optional second parameter: the base; if not specified, base 10 is used."

kSumGetA::usage = "kSumGetA[X] computes and displays the A matrix associated with X.\
 X is the collection of numbers to omit from the denominators.\
 This function takes an optional second parameter: the base; if not specified, base 10 is used."

kSumShowA::usage = "kSumShowA[ ] shows the A matrix for the previously-entered input string or list."

kSumTimeAndMemory::usage = "kSumTimeAndMemory[nDigits] estimates time and memory requirements\
 for kSum[9, nDigits].\
  Note that kSum[99, nDigits] needs more time and memory than kSum[9, nDigits]."

kSumSetDefaultDecimals::usage = "kSumSetDefaultDecimals[n] sets the default number of decimal places\
 to n. Initially, this value is set in this file to 15." ;

kSumGetDefaultDecimals::usage = "kSumGetDefaultDecimals[] displays the default number of decimal places\
 in the output." ;

kSumShowDefaultDecimals::usage =
 "kSumShowDefaultDecimals (no parameters) displays the current default number of decimal places."


Begin["`Private`"]    (* begin the private context (implementation) *)


Off[ General::spell1 ];
Off[ General::spell ];

(* $MachinePrecision is typically about 15 *)
nDefaultDecimals = 15;  (* kSumSetDefaultDecimals[n] can change this to any desired value *)


getDigitsforNFunction[y_, nDec_] :=
Module[
(* we want to display an extended-precision number to (nDec) decimal places,
   not counting the number of leading zeros if the number is between 0 and 1.
   if Abs[y] < 1, N[y, nDec] displays the correct number of decimal places;
   otherwise, in N[y, nDec], the number of digits shown includes digits to the left
   of the decimal point; in this case, we must increase the number of digits sent to N[ ].
*)
  { nExtra },
  If[Abs[y] >= 1,
    nExtra = 1 + Floor[ Log[10, Abs[y]] ],
    nExtra = 0
  ];
  nExtra + nDec
]    (* end of getDigitsforNFunction *)


(* nf formats a number to (nDec) decimal places, with a space every 5 digits *)
(*
nf[y_, nDec_] :=
  If[y == 0, 0,
    NumberForm[y, Max[ 1, Floor[1+Log[10, Abs[y]]] ] + nDec, DigitBlock->5, NumberSeparator->{""," "}]
  ];
*)
nf[y_, nDec_] :=
  If[y == 0, 0,
    NumberForm[y, getDigitsforNFunction[y, nDec], DigitBlock->5, NumberSeparator->{""," "}]
  ];


removeDups[inputList_?VectorQ] :=
Module[
  (* remove duplicates from a list without changing the order;
     (Union[ ] removes duplicates, but also sorts the list) *)
  { },
  elimReps[u_, v_] := If[MemberQ[u, v], u, Append[u, v]];
  Fold[elimReps, {First[inputList]}, Rest[inputList]]
];


(* Mathematica version 4 does not have a Norm[x, y] function.  so, to make this package
   work in version 4, we define a function that is equivalent to Norm[v, 1], which is:
     Norm[v, 1] = Abs[ v[[1]] ] + Abs[ v[[2]] ] + ... + Abs[ v[[n]] ] *)
normOne[v_?VectorQ] := Apply[Plus, Map[Abs, v] ];


(* powerx is just like Power[], but powerx returns 0^0 = 1 without "Indeterminate" warnings *)
powerx[0, 0] := 1;               (* special case *)
powerx[x_, y_] := Power[x, y] ;  (* in other cases, use the built-in function Power[] *)


(* speedMode = 0 for (slow, use less memory), 1 for (fast, lots of memory); 1 is the default *)
(* speedMode = 1; *)



(* these global variables are computed in kSumX, and are used in kPartialSum *)
A = Null;
extraPol = 0;
n = 0;
Psi = Null;
iBaseSave = 0;
kSumSave = 0;
nDecimalsSave = 0;


Unprotect[kSum, kSumFormatted, kPartialSum, kPartialSumThreshold, kSumGetT, kSumGetA, kSumShowA,
          kSumTimeAndMemory, kSumSetDefaultDecimals, kSumGetDefaultDecimals,
          kSumShowDefaultDecimals]; 


convertInputListToStrings[inputList_?VectorQ] :=
Module[
  (* convert input list to all strings; if a list element is neither a string
     nor an integer, return an empty list. *)
  { len, i, str, outputList = { }, bSet },
  len = Length[inputList];
  For[i = 1, i <= len, i++,
    bSet = False;
    If[StringQ[ inputList[[i]] ], str = inputList[[i]]; bSet = True];
    If[IntegerQ[ inputList[[i]] ], str = ToString[ inputList[[i]] ]; bSet = True];
    If[bSet == False,
      Print["Error: Invalid input list: value #", i ," is neither a String nor an Integer."];
      Return[ {} ]
    ];
    AppendTo[outputList, str];
  ];
  outputList
];


setT[stringList_?VectorQ, iBase_Integer:10] :=
Module[ (* enter with a list of strings {s1, s2, ...}, like { "12", "345" }; return the T matrix *)
  (* note: this function returns a 2-dimensional matrix, not a list.  even when the output
     matrix has only one row, it is a matrix of the form {{1,2,3. ...}}, not a vector of the
     form {1,2,3, ...}. *)
  (* programming note: this function was not written in mathematica's efficient "functional" style.
     this function does not need to be very efficient.  this function sets up the T matrix farily,
     quickly.  calculating the sum takes far longer.  readers are welcomed to improve this code.
  *)
  { nInputStrings, i, s, s2, len, validDigits, j, t, iRow, firstNChars, d, dTest, found, jStart,
    inputList0, inputList = {},    (* copy of input list *)
    nSingleDigits = 0, nRows = 0, firstRow, nSetStrings = 0, setStrings = {},
    firstJChars, bFound, k, dString, s2Appended, maxMatched, nCompare, iSaved, t2 },

  (* preliminaries: check input validity, make a list of input strings with spaces removed. *)

  If[( iBase < 2) || (IntegerQ[iBase] == False),
    Print["Error: Base = ", iBase," is not valid."];
    t = Table[-1, {1}, {1}];    (* return this invalid 1 by 1 matrix *)
    Return[t]
  ];

  inputList0 = removeDups[stringList];    (* remove duplicate strings, but keep the order unchanged *)

  nInputStrings = Length[inputList0];
  If[nInputStrings < 1,
    Print["Error: No input string specified."];
    t = Table[-1, {1}, {iBase}];    (* return this invalid 1 by iBase matrix *)
    Return[t]
  ];

  If[iBase <= 10,    (* make a list of all valid digits in this base *)
    validDigits = CharacterRange["0", ToString[iBase-1]]  (* these are characters, not numbers *)
  ];
  (* if iBase > 10, how should we check that the digits are valid?
     perhaps we could use lower-case letters a-z for bases 11-36,
     as Mathematica does for BaseForm[ ].  note: we can still enter
     a digit in any base, say 0 in base 100 or base 1000.  for example,
       kSum[0, 10, 100] = 460.5252026385
     and
       kSum[0, 10, 1000] = 6907.756101048 . *)

  For[i = 1, i <= nInputStrings, i++,
    (* make sure this list element is an integer or a string *)
    If[UnsameQ[ Head[inputList0[[i]]] , String ] && UnsameQ[ Head[inputList0[[i]]] , Integer ],
      Print["Error: Invalid input list: value[",i,"] is not a String."];
      If[Head[inputList0[[i]]] === Symbol, Print["Two commas in a row."] ];
      t = Table[-1, {1}, {iBase}];    (* return this invalid (1 by iBase) matrix *)
      Return[t]
    ];

    s = inputList0[[i]];

    If[Head[s] === Integer, s = ToString[s]];
    (* for convenience, user can include spaces, but we ignore them *)
    s2 = StringReplace[s, " " -> ""];
    len = StringLength[s2];
    If[len == 0, Continue[]];

    If[iBase <= 10,  (* verify that this input string is a valid number in this base *)
      For[j = 1, j <= len, j++,
        If[MemberQ[validDigits, StringTake[s2, {j}]] == False,  (* jth character *)
          Print["Error: input character '", StringTake[s2, {j}],
                 "' is not a valid digit in base ", iBase];
          t = Table[-1, {1}, {iBase}];    (* return this invalid (1 by iBase) matrix *)
          Return[t]
        ];
      ];
    ];
    (* this string is ok, so add it to inputList *)
    AppendTo[inputList, s2];
    If[len == 1, nSingleDigits++];
  ];    (* end For[ i ] loop *)

  (* if only single digits are present, return this one-row matrix *)
  If[nSingleDigits == nInputStrings,
    (* the first row has zeros in the positions corresponding to
       input strings of length 1.  other positions have non-zero entries. *)
    firstRow = Table[1, {1}, {iBase}];
    For[i = 1, i <= nInputStrings, i++,
      If[StringLength[ inputList[[i]] ] == 1,
        j = ToExpression[ inputList[[i]] ];
        firstRow[[1, j+1]] = 0;
      ];
    ];
    Return[firstRow]
  ];

  (* now we set up the unique strings that define all the sets.
     see the schmelzer-baillie paper for details.

     example 1: suppose the input string is { "314" }.
     let S be the set of all integers not containing this string.
     then we make 3 subsets of S:
     set 2 is all elements of S that end in "3" ;
     set 3 is all elements of S that end in "31" ;
     set 1 is all other elements of S.

     example 2: suppose the input list is { "12", "345", "3467" }.
     let S be the set of all integers containing none of these strings.
     then we make 4 subsets of S:
     set 2 is all elements of S that end in "1" ;
     set 3 is all elements of S that end in "3" ;
     set 4 is all elements of S that end in "34" ;
     set 5 is all elements of S that end in "346" ;
     set 1 is all other elements of S.

     example 3: complicated example from the schmelzer-baillie paper:
     suppose the input list is { "0", "2", "4", "6", "8", "55", "13579" }.
     then we make 6 subsets of S:
     set 2 is all elements of S that end in "5" but not "135" ;
     set 3 is all elements of S that end in "1" ;
     set 4 is all elements of S that end in "13" ;
     set 5 is all elements of S that end in "135" ;
     set 6 is all elements of S that end in "1357" ;
     set 1 is all other elements of S.
  *)

  setStrings = { "" }; nSetStrings = 1;    (* for first set (first row) *)

  For[i = 1, i <= nInputStrings, i++,    (* process the ith input string *)
    s2 = inputList[[i]];
    len = StringLength[s2];
(* Print["line 652: i = ", i, ", s2 = ", s2, ", len = ", len]; *)
    If[len > 1,    (* input strings of length 1 are processed elsewhere *)
      For[j = 1, j <= len-1, j++,
        firstJChars = StringTake[s2, j];

        (* make sure that string firstJChars is not already in the setStrings list *)
        bFound = False;
        For[k = 1, k <= nSetStrings, k++,
          If[setStrings[[k]] == firstJChars, bFound = True; Break[] ];
        ];

        If[bFound == False,
          AppendTo[setStrings, firstJChars];
          nSetStrings++;
        ];
      ];    (* end For[ j ] loop *)
    ];    (* end If[len > ... 1] *)
  ];    (* end For[ i ] loop *)

  (* at this point, we have setStrings = {1, 3, 34, 346}.
     the number of rows will be the number of elements in setStrings. *)

  nRows = Length[setStrings];
  (* now we know the dimensions of the matrix *)
  t =  Table[1, {nRows}, {iBase}];

  (* now set the elements of the matrix *)

  For[iRow = 1, iRow <= nRows, iRow++,
    s2 = setStrings[[iRow]];
    (* append each digit to string s2 and see which set the appended string belongs to *)
    For[d = 0, d < iBase, d++,
      (* create a string (s2Appended) that consists of the string
         for this set, with the single digit d appended. *)
      dString = ToString[d];
      s2Appended = StringJoin[s2, dString];
      (* if d is a prohibited digit, set t[..] = 0 *)
      If[ Length[Position[inputList, dString]] > 0,
        t[[iRow, d+1]] = 0;
        Continue[];    (* next d *)
      ];
      (* if s2Appended equals any of the prohibited input strings, then set t[..] = 0 *)
      bFound = False;

      For[i = 1, i <= nInputStrings, i++,
        If[ s2Appended == inputList[[i]], t[[iRow, d+1]] = 0;
          bFound = True; Break[] ];  (* end If *)
      ];  (* end For[ i ] loop *)

      If[bFound == True, Continue[] ];

      (* if we get here, then s2Appended is not a prohibited input string.
         see if s2Appended contains a prohibited string. *)
      For[i = 1, i <= nInputStrings, i++,
        If[ Length[StringPosition[ s2Appended, inputList[[i]] ] ] > 0,
           t[[iRow, d+1]] = 0;
           bFound = True; Break[];
        ];
      ];

      If[bFound == True, Continue[] ];

      (* if we get here, then this (row, column) was not set to 0.
         see which set s2Appended belongs in.  an example in the schmelzer-baillie
         paper shows that a string ending in "5" could be in two sets ("5" and "135").
         so, first, try to select the set (if any) whose string equals s2Appended.
      *)

      (* final digits of s2Appended could match more than one setStrings[[i]].
         among the matches, save the value of i for which
         StringLength[ setStrings[[i]] ] is largest.
      *)
      maxMatched = 0;    (* max number of final digits that match *)
      iSaved = 0;
      For[i = 2, i <= nSetStrings, i++,
        nCompare = StringLength[ setStrings[[i]] ];
        (* if s2Appended is shorter than setStrings[[i]], then it cannot match setStrings[[i]] *)
        If[StringLength[s2Appended] < nCompare, Continue[] ];
        (* compare the last (nCompare) characters of s2Appended and setStrings[[i]] *)
        If[ StringTake[s2Appended, -nCompare] == StringTake[setStrings[[i]], -nCompare],
          bFound = True;
          If[StringLength[ setStrings[[i]] ] > maxMatched,
            maxMatched = StringLength[ setStrings[[i]] ];
            iSaved = i;
          ];
        ];
      ];  (* end For[ i ] loop *)

      If[bFound, t[[iRow, d+1]] = iSaved];

    ];  (* end For[ d ] loop *)
  ];    (* end For[ iRow ] loop *)

  t    (* return this matrix *)
];    (* end of setT *)


kSumX[stringList_?VectorQ, T_?MatrixQ, nDecimals0_Integer:-1, iBase_Integer:10] :=
Module[
  (* the user calls kSum[ ] or kSumFormatted[ ].  those functions call this
     private function kSumX, which does all the work. *)
  { nDecimals, inputLen, nDecSum, f, c, a, S, z, nInputDigits, totalDigits,
    iMaxBase, goalMult, matB, wTrunc2, i, d, l, m, w, h,
    iPrint = 0, (* below, see Print["h[", i, ",", j,"]=", Sort[h]] for list of integers *)
    xi },

  (* Clear[A, Psi, extraPol, n, iMaxBase]; *)    (* clear the global variables *)
  Clear[Psi];  (* need Psi, do not need the others *)

  (* in base 10, if the input is one string of N digits, then the sum will have N+1 digits.
     if there are additional strings, they can only lower the sum.  therefore, the shortest
     string in the list provides an upper bound for the number of digits in the sum. *)
  (* inputLen = Min[StringLength[stringList]]; *)
  (* StringLength[ ] is not Listable in version 4; next line works in versions 4, 5, 6, 7 *)
  inputLen = Min[Map[StringLength, stringList]];

  (* iMaxBase and goalMult depend on the base.  their values were determined empirically.
     to insure that we get as many decimal places of precision as the user requested. *)

  (* iMaxBase is roughly the log of 1000 to base (iBase). so, for base 10, iMaxBase = 3.
     for base 2, iMaxBase = 10.  for base 100 if we use "Apply[Plus, N[1/S[i, j]^k, nDecSum]]",
     then iMaxBase = 3 uses too much memory.
  *)
  nDecimals = nDecimals0;
(*  If[nDecimals < 1, nDecimals = 1]; *)
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)

  iMaxBase = Ceiling[ Log[iBase, 1000] ];

  (* for base 1000, kSum[0, 20, 1000] = 6907.75610104793192687449 .
     for this, we need iMaxBase > 1 *)
  If[iMaxBase < 2, iMaxBase = 2];    (* could happen if iBase = 1000 *)

  iBaseSave = iBase;    (* used in kPartialSum *)

  (* goalMult = 1.1 is ok for base 100, but is too small for base 10.
     1.4 is usually enough for base 10.  an exception: 100th decimal place of kSumFormatted["99", 100]
     is different from that of kSumFormatted["99", 110].  so, use 1.5 for base 10.
     for base 2, we need an even larger multiplier: 3.1 is too small, but 3.2 works.
     for bases between 2 and 10, a goalMult < 3.2 might work, but we will use 3.2.
  *)
  goalMult = 1.5;
  If[iBase < 10,   goalMult = 3.2 ];
  If[iBase >= 100, goalMult = 1.1 ];

  (* for base 10, the number of correct decimal places turns out to be about (2/3) * nDecSum.
     therefore, adjust nDecSum accordingly, based on the input (nDecimals).
     also, an N-digit string gives rise to a sum with N+1 digits to the left of the
     decimal point.  for base 100, the sum has 2N+1 digits to the left of the decimal point.
  *)

  nInputDigits = inputLen;
  totalDigits = nDecimals + nInputDigits;    (* works in base 10 *)
  If[iBase > 10, totalDigits = nDecimals + 2*nInputDigits ];

  nDecSum = Floor[goalMult * totalDigits];

  (* for large bases (say 1000), we may have to slightly increase the number of digits
     to prevent this: kSum[0, 10, 1000] = 6907.756101048 (only 9 decimals shown). *)
  If[iBase > 10,    
    nDecSum = nDecSum + Ceiling[Log[10, iBase]*nInputDigits]
  ];

  (* the computation of A here is the same code as kSumGetA. *)
  f[j_, l_, m_] := f[j, l, m] = If[T[[l, m]] == j, 1, 0] ;

  n = Dimensions[T][[1]] ;    (* number of rows *)

  A = (1/iBase) Sum[ Table[f[j, l, m + 1], {j, n}, {l, n}] , {m, 0, iBase-1} ] ;

  c[k_, w_] := c[k, w] = Binomial[k + w - 1, w] ;

(*
   we use powerx to avoid warning about 0^0 being indeterminate,
   and because the first term in the negative binomial expansion is 1.
*)
  a[k_, w_, m_] := iBase^(-k - w) * c[k, w] * (-1)^w * powerx[m, w] ;

  matB[a_?MatrixQ] := (Inverse[# - a] - #) &[IdentityMatrix[Length[a]]];

  (* function of i, k, and nDecSum *)
  wTrunc2[i_, k_] := Max[Floor[(nDecSum + 1)/(i - 1) + 1 - k] + 1, 0] ;

  extraPol = nDecSum + 1;

(*
  If[iPrint > 0,
    Print["nDecimals = ", nDecimals, ", iMaxBase = ", iMaxBase, ", goalMult = ", goalMult];
    Print["nDecSum = ", nDecSum];
  ];
*)

  S[i_, j_] := S[i, j] =
  If[i == 1, Complement[Extract[Table[d, {d, 0, iBase-1}], Position[T[[1]], j]], {0}] ,
    Module[
    (* mathematica displays this m in red and flags this declaration as a possible error *)
(*      { p, el, m, k, elel, mm }, *)
      { p, el, mLocal, k, elel, mm },  (* eliminates mathematica compile warning; january 2023 *)
      p = Position[Table[T[[el, mLocal]], {el, n}, {mLocal, iBase}], j]; h = {};
      For[k = 1, k <= Length[p], k++,
        {elel, mm} = p[[k]];
        h = Join[h, iBase * S[i - 1, elel] + (mm - 1)]
      ]
    ];    (* end Module *)

(* for kSum[0], h is the list 2 or 3-digit integers with no 0 *)
(* If[iPrint == 1, Print["h[", i, ",", j,"]=", h] ]; *)
If[iPrint == 1, Print["h[", i, ",", j,"]=", Sort[h]] ];  (* 2023 *)

    h    (* return this list of i-digit integers = S[i,j] *)
  ] ;    (* end If *)


(* here are two ways to compute Psi:
     N[Apply[Plus, 1/S[i, j]^k], nDecSum]    this is slow but uses little memory
   or
     Apply[Plus, N[1/S[i, j]^k, nDecSum]]    this is fast but uses lots of memory

   lst1 = Range[11, 99]
   lst1 = Select[Range[11, 99], Mod[#, 10] != 0 &]  (* for kSum[0], remove 20, 30, ..., 90 *)
   there is a difference in how these two expressions are evaluated:
     N[Apply[Plus, 1/lst1^k], nDecSum]
     Apply[Plus, N[1/lst1^k, nDecSum]]
     f1[k_, nDec_] := N[Apply[Plus, 1/lst1^k], nDec] - Apply[Plus, N[1/lst1^k, nDec]]
     f2[nDec_] := { N[Apply[Plus, 1/lst1], nDec] , Apply[Plus, N[1/lst1, nDec]] } // N
*)

  Psi[i_, j_, k_] := Psi[i, j, k] =
    If[i <= iMaxBase,

   (* If[speedMode == 0,
        N[Apply[Plus, 1/S[i, j]^k], nDecSum],  (* slow, but uses little memory; N[long rational] *)
       (* Apply[Plus, N[1/S[i, j]^k, nDecSum]] *) (* fast, but uses lots of memory; sum of decimals *)
       (* compute only one 1/S[i, j]^k at a time to save memory; 1/21/2008 *)
       (* xSum = 0; 
          For[xi = 1, xi <= Length[S[i, j]], xi++,
            xSum += N[1/(S[i, j][[xi]])^k, nDecSum]
          ];
          xSum
       *)
       Sum[ N[1 / (S[i, j][[xi]])^k, nDecSum], { xi, Length[S[i, j]] } ]    (* 1/24/2008 *)
      ] *) (* end If[speedMode] *)

(* Print["line 898: i = ", i, ", j = ", j, ", S[i, j][[xi]] = ", S[i, j]  ]; *)

      Sum[ N[1 / (S[i, j][[xi]])^k, nDecSum], { xi, Length[S[i, j]] } ]
     ,
      (* below, i > iMaxBase *)
      Sum[f[j, l, m + 1]*Sum[a[k, w, m]*Psi[i - 1, l, k + w],
         {w, 0, wTrunc2[i, k]}], {m, 0, iBase-1}, {l, 1, n}]
    ] ;    (* end If *)

(*
If[iPrint == -1,
  Print["kSumx: extraPol = ", extraPol, ", n = ", n];
  (* print the Psi values that will be used in computing z, below.  the 3rd argument
     is always 1 there, but values of Psi[i-1, j, k] where k > 1 were used above
     to compute Psi[i, j, k]. *)
  Print["  (1) Psi (1..", extraPol, ", 1..", n, ", 1) = ",
        N[Table[Psi[i, j, 1], {i, 1, extraPol}, {j, 1, n}], 5] // TableForm ];
  Print["  (2) Psi (", extraPol, ", 1..", n, ", 1) = ",
        N[Table[Psi[extraPol, j, 1], {j, n}], 5] // TableForm ];
];
*)

  (* use normOne[v] instead of Norm[v, 1] so this can run with Mathematica 4.0 *)
  z = Sum[Psi[i, j, 1], {i, 1, extraPol}, {j, 1, n}] +
    normOne[matB[A] . Table[Psi[extraPol, j, 1], {j, n}] ];

  (* return z, rounded to the number of decimal places requested *)
  If[z == 0, kSumSave = 0, kSumSave = N[z, Floor[ 1 + Log[10, z] ] + nDecimals ] ];

  nDecimalsSave = nDecimals;

(* If[iPrint == 1, Print["z = ", z] ]; *)

  kSumSave    (* kSumSave is used in kPartialSum *)

]    (* end of kSumX *)


kSum[T_?MatrixQ, nDecimals0_Integer:-1] :=
Module[ (* in this version, we input a T matrix, not a string *)
  (* note: the base is not a parameter; the base is the number of columns in the matrix *)
  (* warning - a matrix is a type of list.  therefore, this kSum[matrix] function must be
     placed before kSum[list] in this source code file. *)
  { nDecimals = nDecimals0, n, iBase, i, stringList = { }, s = ""},

  (* If[nDecimals0 < 1, nDecimals0 = 1]; *)
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)

  n = Dimensions[T][[1]];    (* number of rows *)
  If[Length[ Dimensions[T] ] == 1,
    iBase = Length[T],          (* T is a 1 by n matrix *)
    iBase = Dimensions[T][[2]]; (* iBase is the number of columns in the T matrix *)
  ];

  (* make a string of length n.  it doesn't matter what its digits are; only the length matters. *)
  For[i = 1, i <= n, i++, s = StringJoin[s, "0"] ];

  AppendTo[stringList, s];
  kSumX[stringList, T, nDecimals, iBase]
]    (* end of kSum[T matrix, nDec] *)


kSum[inputList_?VectorQ, nDecimals0_Integer:-1, iBase_:10] :=
Module[
  { nDecimals = nDecimals0, lst, T },
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)

  lst = convertInputListToStrings[inputList];
  If[Length[lst] == 0, Return[0] ];
  T = setT[lst, iBase];
  If[ T[[1, 1]] < 0, Return[0] ];
  kSumX[lst, T, nDecimals, iBase]
]    (* end of kSum[list, nDec, base] *)


kSum[s_String, nDecimals0_Integer:-1, iBase_:10] :=
Module[
  { nDecimals = nDecimals0, stringList = { s } },
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)
  kSum[stringList, nDecimals, iBase]
]    (* end of kSum[string, nDec, base] *)


kSum[i_Integer, nDecimals0_Integer:-1, iBase_:10] :=
Module[
  { nDecimals = nDecimals0, stringList = { ToString[i] } },
(* Print["line 975: i = ", i, ", stringList = ", stringList, ", FullForm[stringList] = ", FullForm[stringList]]; *)
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)
  kSum[stringList, nDecimals, iBase]
]    (* end of kSum[integer, nDec, base] *)


kSumFormatted[T_?MatrixQ, nDecimals0_Integer:-1, iBase_:10] :=
Module[ (* in this version, we input a T matrix *)
  (* returns a formatted value of type NumberForm, not a number *)
  { nDecimals = nDecimals0, z },
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)
  z = kSum[T, nDecimals];
  nf[z, nDecimals]
]    (* end of kSumFormatted[matrix, nDec, base] *)


kSumFormatted[inputList_?VectorQ, nDecimals0_Integer:-1, iBase_:10] :=
Module[ (* returns a formatted value of type NumberForm, not a number *)
  { nDecimals = nDecimals0, z },
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)
  z = kSum[inputList, nDecimals, iBase];
  nf[z, nDecimals]
]    (* end of kSumFormatted[list, nDec, base] *)


kSumFormatted[s_String, nDecimals0_Integer:-1, iBase_:10] :=
Module[ (* returns a formatted value of type NumberForm, not a number *)
  { nDecimals = nDecimals0, stringList = { s } },
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)
  kSumFormatted[stringList, nDecimals, iBase]
]    (* end of kSumFormatted[string, nDec, base] *)


kSumFormatted[i_Integer, nDecimals0_Integer:-1, iBase_:10] :=
Module[ (* returns a formatted value of type NumberForm, not a number *)
  { nDecimals = nDecimals0, stringList = { ToString[i] } },
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)
  kSumFormatted[stringList, nDecimals, iBase]
]    (* end of kSumFormatted[integer, nDec, base] *)


kPartialSum[nDigits_Integer?Positive, nDecimals0_Integer:-1] :=
Module[ (* partial sum calculation, using previous kSum *)
  (* using the same input just passed to kSum[ ], compute the partial sum of 1/k,
     where k has <= nDigits digits (that is, denominators are < 10^nDigits).
     warning: this could underflow if nDigits > about 2*10^9.
     first, call kSum[string, decimals].  then, we can call kPartialSum[digits, decimals].
     this function uses the existing values of global variables A, extraPol, n, Psi,
     iBaseSave, and kSumSave, all of which were set in the last call to kSum.
     note: if this returns less than the requested number of decimal places, then you must
     call kSum again with the desired number of places.
  *)
  { nDecimals = nDecimals0, partSum = 0, i, j, matBTrunc },
  If[nDecimals == -1, nDecimals = nDefaultDecimals];  (* if nDecimals = -1, use default *)

(* formal definition, but this is slow
  matBTrunc[a_?MatrixQ, M_] :=
    ((# - MatrixPower[a, M+1]).Inverse[# - a] - #) &[ IdentityMatrix[Length[a]] ];
*)

  matBTrunc[a_?MatrixQ, M_] :=
  Module[
    (* instead of computing the exact value of a^(M+1), we first convert "a"
       to floating-point, then exponentiate. if enough decimal places are used,
       this will produce an accurate value of a^(M+1).
    *)
    { nDec, ndigSum, (* a2, *) a3 },

    If[nDecimals < 1, nDecimals = 1];
    ndigSum = 1 + Floor[Log[10, kSumSave]];
    (* nDec = nDecimals + ndigSum + IntegerLength[M+1] + 5; *)
    nDec = nDecimals + ndigSum + (1+Floor[Log[10, M+1]]) + 5;  (* for mma version 5.2 *)

    (* a3 = MatrixPower[a, M+1] ; *)    (* very slow *)

    a3 = MatrixPower[N[a, nDec], M+1] ;  (* fast *)

    ((# - a3).Inverse[# - a] - #) &[ IdentityMatrix[Length[a]] ]
  ];    (* end of Module matBTrunc *)


  If[ (extraPol <= 0) || (kSumSave == 0),    (* must call kSum[ ] or kSumFormatted[ ] first *)
    Print["Error: no sum has been computed yet. Call kSum[ ] or kSumFormatted[ ] first."];
    Return[0]
  ];

  If[nDigits > extraPol,
     (* Check[ ] forces partSum to be 0 if an overflow or underflow occurs *)
     partSum = Check[ Sum[Psi[i, j, 1], {i, 1, extraPol}, {j, 1, n}] +
       normOne[matBTrunc[A, nDigits - extraPol] . Table[Psi[extraPol, j, 1], {j, n}] ] ,
           0, General::unfl 
                    ];    (* check only for underflow for mma version 5.2 *)
   ,
     (* else: nDigits <= extraPol; just sum up to i = nDigits *)
     partSum = Sum[Psi[i, j, 1], {i, 1, nDigits}, {j, 1, n}]
  ];  (* end If nDigits > extraPol *)

  If[partSum == 0, 0, N[partSum, Floor[ 1 + Log[10, partSum] ] + nDecimals ] ]

]    (* end of kPartialSum[nDigits, nDec] *)


kPartialSumThresholdX[pSum0_?NumericQ, nDecDefault_] :=
Module[
  (* this private function is called by public functions kPartialSumThreshold.

     using the previous input to kSum[ ], compute the number of digits
     at which the partial sum exceeds the threshold pSum0.
     example:
       kSum[9] = 22.920676619264150.
       kPartialSumThreshold[22] tells approximately how far we must go in the series
       to make the partial sum exceed 22.
       kPartialSumThreshold[22] returns {30, 31, 21.971055078178619, 22.066017232287173}.
       this means that if we add all terms in the series including all those having
       30 digits (that is, denominators < 10^30), the sum will be 21.971055078178619,
       and if we also include terms with denominators having 31 digits, the sum will
       be 22.066017232287173.  therefore, we would need at least some 31-digit
       denominators in order to make the sum exceed 22.

     in general, the input value (22, in this example) will lie  between the partial sums
     that are returned:
       21.971055078178619 < 22 < 22.066017232287173.

     a warning about using this function:
     if the threshold is too close to the sum returned by kSum[ ], you must either
     (a) reduce the threshold, then call kPartialSumThreshold[ ] again, or
     (b) increase the accuracy of the threshold by appending a few 0's, or by using
         mathematica's double backquote notation.

     here is an example showing how this can heppen.  suppose you compute
       kSum[314, 20] = 2299.82978276751833845359.
     then, if you enter
       kPartialSumThreshold[2299.8297827675]
     the error values {-1, -1, -1, -1} are returned.

     there are several ways around this:
     1. you can use mathematica's double backquote notation to increase
        the accuracy of your input. so, you could enter:
          kPartialSumThreshold[2299.8297827675``20]
        this prints and returns
          Calculate where the partial sum exceeds 2299.8297827675000000000
          {32381, 32382, 2299.82978276749999808677, 2299.82978276750001646395}
     2. append some 0's to the threshold:
         kPartialSumThreshold[2299.82978276750000000]
        this returns the same values as in (1) above.
     3. convert the decimal value to an exact rational number:
         kPartialSumThreshold[2299 + 8297827675/10000000000]
        this returns the same values as in (1) above.
     4. slightly lower the value of the threshold:
          kPartialSumThreshold[2299.8297827]
        this returns
          {24190, 24191, 2299.82978269996594626883, 2299.82978270003363424071}
        (as expected, this smaller threshold gives in slightly different results).
  *)

  { i, s, psa, psb, psc, a, b, c, nDec, diff, pSum, iLimit = 30, tAcc,
    errorReturn = { -1, -1, -1, -1 } },

  If[ (extraPol <= 0) || (kSumSave == 0),
    Print["Error: no sum has been computed yet. Call kSum[ ] or kSumFormatted[ ] first."];
    Return[ errorReturn ]
  ];

  pSum = pSum0;

  If[pSum <= 0, Return[ errorReturn ] ];    (* error *)
  nDec = nDecDefault;

  If[nDec < nDecimalsSave, nDec = nDecimalsSave];

(* remove this january, 2023
  If[Accuracy[pSum] < nDec, pSum = SetAccuracy[pSum, nDec] ];
*)

  Print["Calculate where the partial sum exceeds ", pSum];

  s = kSumSave;

  If[pSum > s,
    Print["Value must be less than the actual sum (", s, ")."];
    Return[ errorReturn ]
  ];    (* error *)

  If[pSum >= s,
    Print[pSum, " is too close to the actual sum (", s, ").",
          " Either enter a smaller threshold, or increase the accuracy of the threshold."];
    Return[ errorReturn ]
  ];    (* error *)

  a = 1;
  psa = kPartialSum[a, nDec] ;
  If[pSum < psa,
    Return[ { 0, 1, 0.0, psa } ];
  ];
  b = a;
  For[i = 1, i <= iLimit, i++,
    psb = kPartialSum[b, nDec] ;
    If[psb > pSum, Break[ ] ];
    a = b; psa = psb;
    b = b * 2;
  ];

  (* get here with b such that partial sum > pSum *)
  If[psb == pSum,
    Print[pSum, " is too close to the actual sum."];
    Print["Either use a smaller value, or increase the number of decimals (2nd parameter)."];
    Return[ errorReturn ]    (* error *)
  ];
  If[psb < pSum, Return[ errorReturn ] ];    (* error *)

  (* enter the loop below with psa < pSum and psb > pSum.
     compute c = (a + b)/2, then compute psc. *)

  diff = b - a;
  c = a + diff/2;

  For[i = 1, i <= iLimit, i++,
    psc = kPartialSum[c, nDec] ;
    If[psc > pSum,
      b = c; psb = psc;
     ,
      a = c; psa = psc;
    ];
    diff = b - a;
    If[diff < 2, Break[] ];
    c = a + diff/2;

  ];    (* end loop *)

  If[ (pSum <= psa) || (psb <= pSum),
    tAcc = Ceiling[Accuracy[pSum]] + 5;
    Print["Accuracy[pSum] = ", Accuracy[pSum], ", tAcc = ", tAcc];
    Print["Your threshold is too close to the sum of the entire series.\
 You must either (a) use a smaller value, or (b) increase the accuracy of the value by\
 appending 0's or by using the double backquote notation, such as: ", pSum, "``", tAcc];
    Return[ errorReturn ];
  ];

  Return[ { a, b, psa, psb } ];
];    (* end of kPartialSumThresholdX *)


kPartialSumThreshold[pSum0_?NumericQ, nDecimals_Integer:-1] :=
Module[
(* a numeric value was entered. this calls the private function kPartialSumThresholdX. *)
  { nDec = nDecimals },
  If[nDec == -1, nDec = nDefaultDecimals];  (* if nDecimals = -1, use default *)
  kPartialSumThresholdX[pSum0, nDec]
];




(* these return the A and T matrices *)

kSumGetT[inputList_?VectorQ, iBase_Integer:10] :=
Module[ (* given the input list, return the matrix T *)
  { lst },
  lst = convertInputListToStrings[inputList];
  If[Length[lst] == 0, Return[ {{0}} ] ];
  setT[lst, iBase]    (* return this matrix *)
]    (* end of kSumGetT[list] *)


kSumGetT[s_String, iBase_Integer:10] :=
Module[ (* given the input string s, return the matrix T *)
  { stringList = { s } },
  kSumGetT[stringList, iBase]
]    (* end of kSumGetT[string] *)


kSumGetT[i_Integer, iBase_Integer:10] :=
Module[ (* given the input integer, return the matrix T *)
  { stringList = { ToString[i] } },
  kSumGetT[stringList, iBase]
]    (* end of kSumGetT[integer] *)


(* show the current (private context) A matrix for the previously-entered input *)
kSumShowA[] := A;

kSumGetA[inputList_?VectorQ, iBase_Integer:10] :=
Module[ (* given the input list, return the matrix A *)
  { lst2, T, f, j, l, m, A, n },

  (* use only local variables here, not the global variables A and n.
     this allows the user to call kSum, then kSumGetA, then kPartialSum,
     without kSumGetA interfering with the global variables.
  *)

  lst2 = convertInputListToStrings[inputList];
  If[Length[lst2] == 0, Return[ {{0}} ] ];
  T = setT[lst2, iBase];

  (* the computation of A here is the same code as kSumX *)
  f[j_, l_, m_] := f[j, l, m] = If[T[[l, m]] == j, 1, 0] ;

  n = Dimensions[T][[1]] ;    (* number of rows *)

  A = (1/iBase) Sum[ Table[f[j, l, m + 1], {j, n}, {l, n}] , {m, 0, iBase-1} ] ;

  A    (* return this matrix *)

]    (* end of kSumGetA[list] *)


kSumGetA[s_String, iBase_Integer:10] :=
Module[ (* given the input string s, return the matrix A *)
  { stringList = {} },
  AppendTo[stringList, s];
  kSumGetA[stringList, iBase]
];    (* end of kSumGetA[string] *)


kSumGetA[i_Integer, iBase_Integer:10] :=
Module[ (* given the input integer, return the matrix A *)
  { stringList = {} },
  AppendTo[stringList, ToString[i]];
  kSumGetA[stringList, iBase]
];    (* end of kSumGetA[integer] *)


kSumTimeAndMemory[nDigits_Integer] :=
Module[
  (* display the estimated time and memory needed to calculate kSum[9, nDigits].
     based on calculations on a dell laptop for 100, 200, ..., 600 digits. *)
  { nd, t1, t0, tFast, mFast},
  nd = nDigits;
  If[nd < 50, nd = 50];

  t1 = Timing[ kSum[9, 100] ][[1]];

  (* t0 = actual time for kSum[9, 100] on the laptop used for benchmark *)
  t0 = 3.647 ;

  tFast = .55227 + .017407*nd + .00017173*nd^2 + (3.3708*10^-7)*nd^3 ;
  mFast = (6.5614*10^6) + 2836.1*nd + 18.432*nd^2 + .0054213*nd^3 ;

  (* the following cubic polynomial works better for 100 <= nd <= 1000 *)

  Print["Estimated time and memory for kSum[9, ", nd, "]:" ];
  Print[Round[tFast*t1/t0], " seconds, ", Round[mFast/1000000], " MBytes of memory"];
  Print["  Note: kSum[99, ", nd, "], kSum[999, ", nd,"] etc., will use more time and memory." ];
];    (* end of kSumTimeAndMemory *)


kSumSetDefaultDecimals[i_Integer] :=
Module[
  (* set the number of default decimal places *)
  { i2 = i },
  If[i2 == -1, i2 = nDefaultDecimals];
  If[i2 < 1, i2 = 1];
  If[nDefaultDecimals == i2,
    Print["Default number of `kempnerSums` decimal places is set to ", i2] ,
    Print["Default number of `kempnerSums` decimal places has been changed from ", nDefaultDecimals, " to ", i2]
  ];
  nDefaultDecimals = i2;
  nDefaultDecimals    (* return this value *)
];

kSumShowDefaultDecimals := nDefaultDecimals;

kSumGetDefaultDecimals[ i_:0 ] :=
Module[  (* no parameter needed *)
  { },
  Print["Current number of `kempnerSums` default decimal places is ", nDefaultDecimals]
];    (* end of kSumGetDefaultDecimals *)


End[ ]         (* end the private kempnerSums context *)

(* protect the exported symbols *)
Protect[kSum, kSumFormatted, kPartialSum, kPartialSumThreshold, kSumGetT, kSumGetA, kSumShowA,
        kSumTimeAndMemory, kSumSetDefaultDecimals, kSumGetDefaultDecimals,
        kSumShowDefaultDecimals];

EndPackage[ ]  (* end the kempnerSums package context *)
